Phenomenology of inclusive $\bar{B}\to X_s \ell^+ \ell^-$ for the Belle II era

With the first data being recorded at Belle II, we are at the brink of a new era in quark flavour physics. The many exciting new opportunities for Belle~II include a full angular analysis of inclusive ${\bar B \to X_{s} \, \ell^+\ell^-}$ which has the potential to reveal new physics, in particular by its interplay with the exclusive $b \to s \ell^+\ell^-$ counterparts studied extensively at LHCb. In this paper, we present fully updated Standard Model predictions for all angular observables necessary for this endeavour. These predictions are tailored to Belle II and include an elaborate study of the treatment of collinear photons which become crucial when aiming for the highest precision. In addition, we present a phenomenological study of the potential for Belle II to reveal possible new physics in the inclusive decay channel, both in an independent manner and in combination with exclusive modes.

==> anc/BRhighsNPformulas.out <==
(* {electron, muon, noem} in units of 10^(-7)*)

{0.21663140029873987 + 0.004581510003618847*YHN[7, imag] - 
  0.07040948898685609*YHN[7, reell] + 0.002086936278524895*YHN[8, imag] - 
  0.007819144459291527*YHN[8, reell] + 0.007404573404884906*YHN[9, imag] + 
  0.497853115681562*YHN[9, reell] - 0.000683152335558703*YHN[10, imag] - 
  0.07663183845388111*YHN[10, reell] + 0.002378243479480878*
   YHN[7, imag, 7, imag] + 0.0006267872952806692*YHN[7, imag, 8, imag] + 
  0.00025748056680064335*YHN[7, imag, 8, reell] - 
  0.04489582396832784*YHN[7, imag, 9, imag] + 0.0003855365795308364*
   YHN[7, imag, 9, reell] + 0.0010697579580654462*YHN[7, imag, 10, imag] + 
  0.002378243479480878*YHN[7, reell, 7, reell] - 
  0.00025748056680064335*YHN[7, reell, 8, imag] + 
  0.0006267872952806692*YHN[7, reell, 8, reell] - 
  0.0003855365795308361*YHN[7, reell, 9, imag] - 
  0.04489582396832784*YHN[7, reell, 9, reell] + 
  0.0010697579580654462*YHN[7, reell, 10, reell] + 
  0.00003385635714217093*YHN[8, imag, 8, imag] - 
  0.004998752341425724*YHN[8, imag, 9, imag] + 
  0.0015498424663522564*YHN[8, imag, 9, reell] + 
  0.00011405434184016567*YHN[8, imag, 10, imag] - 
  0.00003147972860285449*YHN[8, imag, 10, reell] + 
  0.00003385635714217093*YHN[8, reell, 8, reell] - 
  0.001549842466352256*YHN[8, reell, 9, imag] - 
  0.004998752341425724*YHN[8, reell, 9, reell] + 
  0.00003147972860285449*YHN[8, reell, 10, imag] + 
  0.00011405434184016567*YHN[8, reell, 10, reell] + 
  0.19003651747903588*YHN[9, imag, 9, imag] - 
  0.01631270745523842*YHN[9, imag, 10, imag] + 
  0.19003651747903588*YHN[9, reell, 9, reell] - 
  0.01631270745523842*YHN[9, reell, 10, reell] + 
  1.35139756780539*YHN[10, imag, 10, imag] + 
  1.35139756780539*YHN[10, reell, 10, reell], 
 0.31136434845446237 + 0.002722125898568773*YHN[7, imag] - 
  0.08575150955596732*YHN[7, reell] + 0.0019459997907605342*YHN[8, imag] - 
  0.00901494253445019*YHN[8, reell] + 0.017303211134362083*YHN[9, imag] + 
  0.5831103573810827*YHN[9, reell] - 0.000683152335558703*YHN[10, imag] - 
  0.07663183845388111*YHN[10, reell] + 0.0032322437355540943*
   YHN[7, imag, 7, imag] + 0.0007562492997303445*YHN[7, imag, 8, imag] + 
  0.00025748056680064335*YHN[7, imag, 8, reell] - 
  0.05370665371463017*YHN[7, imag, 9, imag] + 0.0003855365795308364*
   YHN[7, imag, 9, reell] + 0.0010697579580654462*YHN[7, imag, 10, imag] + 
  0.0032322437355540943*YHN[7, reell, 7, reell] - 
  0.00025748056680064335*YHN[7, reell, 8, imag] + 
  0.0007562492997303445*YHN[7, reell, 8, reell] - 
  0.0003855365795308361*YHN[7, reell, 9, imag] - 
  0.05370665371463017*YHN[7, reell, 9, reell] + 
  0.0010697579580654462*YHN[7, reell, 10, reell] + 
  0.00003876279905390812*YHN[8, imag, 8, imag] - 
  0.00566659036120925*YHN[8, imag, 9, imag] + 0.0015498424663522564*
   YHN[8, imag, 9, reell] + 0.00011405434184016567*YHN[8, imag, 10, imag] - 
  0.00003147972860285449*YHN[8, imag, 10, reell] + 
  0.00003876279905390812*YHN[8, reell, 8, reell] - 
  0.001549842466352256*YHN[8, reell, 9, imag] - 
  0.00566659036120925*YHN[8, reell, 9, reell] + 
  0.00003147972860285449*YHN[8, reell, 10, imag] + 
  0.00011405434184016567*YHN[8, reell, 10, reell] + 
  0.21344757589867036*YHN[9, imag, 9, imag] - 
  0.01631270745523842*YHN[9, imag, 10, imag] + 
  0.21344757589867036*YHN[9, reell, 9, reell] - 
  0.01631270745523842*YHN[9, reell, 10, reell] + 
  1.5136113420685584*YHN[10, imag, 10, imag] + 
  1.5136113420685584*YHN[10, reell, 10, reell], 
 0.3649535177653227 + 0.0013992586399477638*YHN[7, imag] - 
  0.09668938345610849*YHN[7, reell] + 0.0018457298870315827*YHN[8, imag] - 
  0.009867420902344493*YHN[8, reell] + 0.024345641862747458*YHN[9, imag] + 
  0.6294479163527332*YHN[9, reell] - 0.000683152335558703*YHN[10, imag] - 
  0.07663183845388111*YHN[10, reell] + 0.003839826092822224*
   YHN[7, imag, 7, imag] + 0.0008483556302388063*YHN[7, imag, 8, imag] + 
  0.00025748056680064335*YHN[7, imag, 8, reell] - 
  0.059975158517382304*YHN[7, imag, 9, imag] + 
  0.0003855365795308364*YHN[7, imag, 9, reell] + 
  0.0010697579580654462*YHN[7, imag, 10, imag] + 
  0.003839826092822224*YHN[7, reell, 7, reell] - 
  0.00025748056680064335*YHN[7, reell, 8, imag] + 
  0.0008483556302388063*YHN[7, reell, 8, reell] - 
  0.0003855365795308361*YHN[7, reell, 9, imag] - 
  0.059975158517382304*YHN[7, reell, 9, reell] + 
  0.0010697579580654462*YHN[7, reell, 10, reell] + 
  0.000042253509415330845*YHN[8, imag, 8, imag] - 
  0.0061417267507451415*YHN[8, imag, 9, imag] + 
  0.0015498424663522564*YHN[8, imag, 9, reell] + 
  0.00011405434184016567*YHN[8, imag, 10, imag] - 
  0.00003147972860285449*YHN[8, imag, 10, reell] + 
  0.000042253509415330845*YHN[8, reell, 8, reell] - 
  0.001549842466352256*YHN[8, reell, 9, imag] - 
  0.0061417267507451415*YHN[8, reell, 9, reell] + 
  0.00003147972860285449*YHN[8, reell, 10, imag] + 
  0.00011405434184016567*YHN[8, reell, 10, reell] + 
  0.2263400465276037*YHN[9, imag, 9, imag] - 0.01631270745523842*
   YHN[9, imag, 10, imag] + 0.2263400465276037*YHN[9, reell, 9, reell] - 
  0.01631270745523842*YHN[9, reell, 10, reell] + 
  1.6290190678242358*YHN[10, imag, 10, imag] + 
  1.6290190678242358*YHN[10, reell, 10, reell]}


==> anc/BRlowsNPformulas.out <==
(* {electron[1, 3.5], electron[3.5, 6], electron[1, 6], muon[1, 3.5], muon[3.5, 6], muon[1, 6], noem[1, 3.5], noem[3.5, 6], noem[1, 6]} in units of 10^(-7)*)

{1.763891124056459 + 0.0183293685093204*YHN[7, imag] + 
  0.12520961697776567*YHN[7, reell] - 0.003103462035217218*YHN[8, imag] + 
  0.0068640471495289715*YHN[8, reell] + 0.04779633710672577*YHN[9, imag] + 
  1.6674510539557796*YHN[9, reell] - 0.002008504460513548*YHN[10, imag] - 
  0.29646934593832697*YHN[10, reell] + 0.21699662228949065*
   YHN[7, imag, 7, imag] + 0.051954709978597725*YHN[7, imag, 8, imag] + 
  0.017327614133819613*YHN[7, imag, 8, reell] - 
  0.5193610126632177*YHN[7, imag, 9, imag] + 0.0028896338299764894*
   YHN[7, imag, 9, reell] + 0.00893145333546478*YHN[7, imag, 10, imag] + 
  0.21699662228949065*YHN[7, reell, 7, reell] - 
  0.017327614133819613*YHN[7, reell, 8, imag] + 
  0.051954709978597725*YHN[7, reell, 8, reell] - 
  0.00288963382997649*YHN[7, reell, 9, imag] - 
  0.5193610126632177*YHN[7, reell, 9, reell] + 
  0.00893145333546478*YHN[7, reell, 10, reell] + 
  0.002949616591431372*YHN[8, imag, 8, imag] - 
  0.05974279850718858*YHN[8, imag, 9, imag] + 
  0.015185904432909687*YHN[8, imag, 9, reell] + 
  0.0010983453670391353*YHN[8, imag, 10, imag] - 
  0.00030990709315348585*YHN[8, imag, 10, reell] + 
  0.002949616591431372*YHN[8, reell, 8, reell] - 
  0.01518590443290972*YHN[8, reell, 9, imag] - 
  0.05974279850718858*YHN[8, reell, 9, reell] + 
  0.00030990709315348585*YHN[8, reell, 10, imag] + 
  0.0010983453670391353*YHN[8, reell, 10, reell] + 
  0.8334921710470574*YHN[9, imag, 9, imag] - 0.05739635599537254*
   YHN[9, imag, 10, imag] + 0.8334921710470574*YHN[9, reell, 9, reell] - 
  0.05739635599537254*YHN[9, reell, 10, reell] + 
  6.0781959589120635*YHN[10, imag, 10, imag] + 
  6.0781959589120635*YHN[10, reell, 10, reell], 
 1.2455973689329067 + 0.012058384166810246*YHN[7, imag] - 
  0.3702472453631928*YHN[7, reell] + 0.009406990111439523*YHN[8, imag] - 
  0.04049152779907649*YHN[8, reell] + 0.0001916732339654094*YHN[9, imag] + 
  1.7748718642997052*YHN[9, reell] - 0.0009779842052749985*YHN[10, imag] - 
  0.27481791212253015*YHN[10, reell] + 0.07133052244098537*
   YHN[7, imag, 7, imag] + 0.017029302692924145*YHN[7, imag, 8, imag] + 
  0.005879511103920146*YHN[7, imag, 8, reell] - 
  0.3709285649941049*YHN[7, imag, 9, imag] + 0.0021871995072343803*
   YHN[7, imag, 9, reell] + 0.00675652897347832*YHN[7, imag, 10, imag] + 
  0.07133052244098537*YHN[7, reell, 7, reell] - 
  0.005879511103920146*YHN[7, reell, 8, imag] + 
  0.017029302692924145*YHN[7, reell, 8, reell] - 
  0.0021871995072343803*YHN[7, reell, 9, imag] - 
  0.3709285649941049*YHN[7, reell, 9, reell] + 
  0.00675652897347832*YHN[7, reell, 10, reell] + 
  0.0008982318973138892*YHN[8, imag, 8, imag] - 
  0.04159912115585005*YHN[8, imag, 9, imag] + 
  0.011494446786567442*YHN[8, imag, 9, reell] + 
  0.000790900677436477*YHN[8, imag, 10, imag] - 
  0.00023457250340928437*YHN[8, imag, 10, reell] + 
  0.0008982318973138892*YHN[8, reell, 8, reell] - 
  0.011494446786567459*YHN[8, reell, 9, imag] - 
  0.04159912115585005*YHN[8, reell, 9, reell] + 
  0.00023457250340928437*YHN[8, reell, 10, imag] + 
  0.000790900677436477*YHN[8, reell, 10, reell] + 
  0.7316355305633963*YHN[9, imag, 9, imag] - 0.052432722246676514*
   YHN[9, imag, 10, imag] + 0.7316355305633963*YHN[9, reell, 9, reell] - 
  0.052432722246676514*YHN[9, reell, 10, reell] + 
  5.280645298493913*YHN[10, imag, 10, imag] + 
  5.280645298493913*YHN[10, reell, 10, reell], 
 3.0094885036355015 + 0.030387753033948417*YHN[7, imag] - 
  0.2450376281246855*YHN[7, reell] + 0.0063035293022678475*YHN[8, imag] - 
  0.03362748106084193*YHN[8, reell] + 0.047988010342619396*YHN[9, imag] + 
  3.442322918786126*YHN[9, reell] - 0.002986488665828266*YHN[10, imag] - 
  0.5712872580717868*YHN[10, reell] + 0.2883271447304759*
   YHN[7, imag, 7, imag] + 0.06898401267152189*YHN[7, imag, 8, imag] + 
  0.023207125237739774*YHN[7, imag, 8, reell] - 
  0.8902895776573232*YHN[7, imag, 9, imag] + 0.005076833337210871*
   YHN[7, imag, 9, reell] + 0.01568798230894309*YHN[7, imag, 10, imag] + 
  0.2883271447304759*YHN[7, reell, 7, reell] - 
  0.023207125237739774*YHN[7, reell, 8, imag] + 
  0.06898401267152189*YHN[7, reell, 8, reell] - 
  0.005076833337210872*YHN[7, reell, 9, imag] - 
  0.8902895776573232*YHN[7, reell, 9, reell] + 
  0.01568798230894309*YHN[7, reell, 10, reell] + 
  0.0038478484887452657*YHN[8, imag, 8, imag] - 
  0.10134191966303849*YHN[8, imag, 9, imag] + 
  0.026680351219477146*YHN[8, imag, 9, reell] + 
  0.0018892460444756129*YHN[8, imag, 10, imag] - 
  0.0005444795965627698*YHN[8, imag, 10, reell] + 
  0.0038478484887452657*YHN[8, reell, 8, reell] - 
  0.02668035121947719*YHN[8, reell, 9, imag] - 
  0.10134191966303849*YHN[8, reell, 9, reell] + 
  0.0005444795965627698*YHN[8, reell, 10, imag] + 
  0.0018892460444756129*YHN[8, reell, 10, reell] + 
  1.5651277016104534*YHN[9, imag, 9, imag] - 0.10982907824204893*
   YHN[9, imag, 10, imag] + 1.5651277016104534*YHN[9, reell, 9, reell] - 
  0.10982907824204893*YHN[9, reell, 10, reell] + 
  11.358841257405974*YHN[10, imag, 10, imag] + 
  11.358841257405974*YHN[10, reell, 10, reell], 
 1.6734798536504034 + 0.018681995180655362*YHN[7, imag] + 
  0.17038639982250123*YHN[7, reell] - 0.0030767338490317988*YHN[8, imag] + 
  0.010348616963277902*YHN[8, reell] + 0.04610660846491903*YHN[9, imag] + 
  1.561616456124603*YHN[9, reell] - 0.002008504460513548*YHN[10, imag] - 
  0.29646934593832697*YHN[10, reell] + 0.221569116792359*
   YHN[7, imag, 7, imag] + 0.05264787640269035*YHN[7, imag, 8, imag] + 
  0.017327614133819613*YHN[7, imag, 8, reell] - 
  0.5032220326971866*YHN[7, imag, 9, imag] + 0.0028896338299764894*
   YHN[7, imag, 9, reell] + 0.00893145333546478*YHN[7, imag, 10, imag] + 
  0.221569116792359*YHN[7, reell, 7, reell] - 
  0.017327614133819613*YHN[7, reell, 8, imag] + 
  0.05264787640269035*YHN[7, reell, 8, reell] - 
  0.00288963382997649*YHN[7, reell, 9, imag] - 
  0.5032220326971866*YHN[7, reell, 9, reell] + 
  0.00893145333546478*YHN[7, reell, 10, reell] + 
  0.0029758866990929533*YHN[8, imag, 8, imag] - 
  0.05851950572635105*YHN[8, imag, 9, imag] + 
  0.015185904432909687*YHN[8, imag, 9, reell] + 
  0.0010983453670391353*YHN[8, imag, 10, imag] - 
  0.00030990709315348585*YHN[8, imag, 10, reell] + 
  0.0029758866990929533*YHN[8, reell, 8, reell] - 
  0.01518590443290972*YHN[8, reell, 9, imag] - 
  0.05851950572635105*YHN[8, reell, 9, reell] + 
  0.00030990709315348585*YHN[8, reell, 10, imag] + 
  0.0010983453670391353*YHN[8, reell, 10, reell] + 
  0.800732737132692*YHN[9, imag, 9, imag] - 0.05739635599537254*
   YHN[9, imag, 10, imag] + 0.800732737132692*YHN[9, reell, 9, reell] - 
  0.05739635599537254*YHN[9, reell, 10, reell] + 
  5.851207869684041*YHN[10, imag, 10, imag] + 
  5.851207869684041*YHN[10, reell, 10, reell], 
 1.1997224098218167 + 0.012578410779600297*YHN[7, imag] - 
  0.3601507106346664*YHN[7, reell] + 0.00944640677857762*YHN[8, imag] - 
  0.039729691857715646*YHN[8, reell] - 0.00227976547679957*YHN[9, imag] + 
  1.7371739297673932*YHN[9, reell] - 0.0009779842052749985*YHN[10, imag] - 
  0.27481791212253015*YHN[10, reell] + 0.07454529735740424*
   YHN[7, imag, 7, imag] + 0.01751664587762975*YHN[7, imag, 8, imag] + 
  0.005879511103920146*YHN[7, imag, 8, reell] - 
  0.3718535253248464*YHN[7, imag, 9, imag] + 0.0021871995072343803*
   YHN[7, imag, 9, reell] + 0.00675652897347832*YHN[7, imag, 10, imag] + 
  0.07454529735740424*YHN[7, reell, 7, reell] - 
  0.005879511103920146*YHN[7, reell, 8, imag] + 
  0.01751664587762975*YHN[7, reell, 8, reell] - 
  0.0021871995072343803*YHN[7, reell, 9, imag] - 
  0.3718535253248464*YHN[7, reell, 9, reell] + 
  0.00675652897347832*YHN[7, reell, 10, reell] + 
  0.0009167015713854702*YHN[8, imag, 8, imag] - 
  0.0416692307475057*YHN[8, imag, 9, imag] + 0.011494446786567442*
   YHN[8, imag, 9, reell] + 0.000790900677436477*YHN[8, imag, 10, imag] - 
  0.00023457250340928437*YHN[8, imag, 10, reell] + 
  0.0009167015713854702*YHN[8, reell, 8, reell] - 
  0.011494446786567459*YHN[8, reell, 9, imag] - 
  0.0416692307475057*YHN[8, reell, 9, reell] + 
  0.00023457250340928437*YHN[8, reell, 10, imag] + 
  0.000790900677436477*YHN[8, reell, 10, reell] + 
  0.7241256129544309*YHN[9, imag, 9, imag] - 0.052432722246676514*
   YHN[9, imag, 10, imag] + 0.7241256129544309*YHN[9, reell, 9, reell] - 
  0.052432722246676514*YHN[9, reell, 10, reell] + 
  5.228609544372673*YHN[10, imag, 10, imag] + 
  5.228609544372673*YHN[10, reell, 10, reell], 
 2.8732022741183556 + 0.03126040631807343*YHN[7, imag] - 
  0.1897643105514235*YHN[7, reell] + 0.006369674155591363*YHN[8, imag] - 
  0.029381075305732158*YHN[8, reell] + 0.043826842990047674*YHN[9, imag] + 
  3.2987903864226378*YHN[9, reell] - 0.002986488665828266*YHN[10, imag] - 
  0.5712872580717868*YHN[10, reell] + 0.29611441414976303*
   YHN[7, imag, 7, imag] + 0.07016452228032012*YHN[7, imag, 8, imag] + 
  0.023207125237739774*YHN[7, imag, 8, reell] - 
  0.8750755580220336*YHN[7, imag, 9, imag] + 0.005076833337210871*
   YHN[7, imag, 9, reell] + 0.01568798230894309*YHN[7, imag, 10, imag] + 
  0.29611441414976303*YHN[7, reell, 7, reell] - 
  0.023207125237739774*YHN[7, reell, 8, imag] + 
  0.07016452228032012*YHN[7, reell, 8, reell] - 
  0.005076833337210872*YHN[7, reell, 9, imag] - 
  0.8750755580220336*YHN[7, reell, 9, reell] + 
  0.01568798230894309*YHN[7, reell, 10, reell] + 
  0.0038925882704784276*YHN[8, imag, 8, imag] - 
  0.10018873647385661*YHN[8, imag, 9, imag] + 
  0.026680351219477146*YHN[8, imag, 9, reell] + 
  0.0018892460444756129*YHN[8, imag, 10, imag] - 
  0.0005444795965627698*YHN[8, imag, 10, reell] + 
  0.0038925882704784276*YHN[8, reell, 8, reell] - 
  0.02668035121947719*YHN[8, reell, 9, imag] - 
  0.10018873647385661*YHN[8, reell, 9, reell] + 
  0.0005444795965627698*YHN[8, reell, 10, imag] + 
  0.0018892460444756129*YHN[8, reell, 10, reell] + 
  1.5248583500871227*YHN[9, imag, 9, imag] - 0.10982907824204893*
   YHN[9, imag, 10, imag] + 1.5248583500871227*YHN[9, reell, 9, reell] - 
  0.10982907824204893*YHN[9, reell, 10, reell] + 
  11.079817414056713*YHN[10, imag, 10, imag] + 
  11.079817414056713*YHN[10, reell, 10, reell], 
 1.633842653155209 + 0.01893287302604437*YHN[7, imag] + 
  0.20256925161843908*YHN[7, reell] - 0.003057717959689201*YHN[8, imag] + 
  0.012830885009017877*YHN[8, reell] + 0.04490444335544581*YHN[9, imag] + 
  1.5137818214119803*YHN[9, reell] - 0.002008504460513548*YHN[10, imag] - 
  0.29646934593832697*YHN[10, reell] + 0.22482223875443264*
   YHN[7, imag, 7, imag] + 0.05314103280040132*YHN[7, imag, 8, imag] + 
  0.017327614133819613*YHN[7, imag, 8, reell] - 
  0.4917398821686233*YHN[7, imag, 9, imag] + 0.0028896338299764894*
   YHN[7, imag, 9, reell] + 0.00893145333546478*YHN[7, imag, 10, imag] + 
  0.22482223875443264*YHN[7, reell, 7, reell] - 
  0.017327614133819613*YHN[7, reell, 8, imag] + 
  0.05314103280040132*YHN[7, reell, 8, reell] - 
  0.00288963382997649*YHN[7, reell, 9, imag] - 
  0.4917398821686233*YHN[7, reell, 9, reell] + 
  0.00893145333546478*YHN[7, reell, 10, reell] + 
  0.0029945766863912035*YHN[8, imag, 8, imag] - 
  0.057649188526649145*YHN[8, imag, 9, imag] + 
  0.015185904432909687*YHN[8, imag, 9, reell] + 
  0.0010983453670391353*YHN[8, imag, 10, imag] - 
  0.00030990709315348585*YHN[8, imag, 10, reell] + 
  0.0029945766863912035*YHN[8, reell, 8, reell] - 
  0.01518590443290972*YHN[8, reell, 9, imag] - 
  0.057649188526649145*YHN[8, reell, 9, reell] + 
  0.00030990709315348585*YHN[8, reell, 10, imag] + 
  0.0010983453670391353*YHN[8, reell, 10, reell] + 
  0.7850743625908141*YHN[9, imag, 9, imag] - 0.05739635599537254*
   YHN[9, imag, 10, imag] + 0.7850743625908141*YHN[9, reell, 9, reell] - 
  0.05739635599537254*YHN[9, reell, 10, reell] + 
  5.689716163628713*YHN[10, imag, 10, imag] + 
  5.689716163628713*YHN[10, reell, 10, reell], 
 1.1654629511798376 + 0.012948386072926265*YHN[7, imag] - 
  0.35296987078820286*YHN[7, reell] + 0.009474449945268854*YHN[8, imag] - 
  0.03918786104262785*YHN[8, reell] - 0.004038081761896276*YHN[9, imag] + 
  1.7079655921074548*YHN[9, reell] - 0.0009779842052749985*YHN[10, imag] - 
  0.27481791212253015*YHN[10, reell] + 0.07683246355895251*
   YHN[7, imag, 7, imag] + 0.01786336839774174*YHN[7, imag, 8, imag] + 
  0.005879511103920146*YHN[7, imag, 8, reell] - 
  0.3725115925492235*YHN[7, imag, 9, imag] + 0.0021871995072343803*
   YHN[7, imag, 9, reell] + 0.00675652897347832*YHN[7, imag, 10, imag] + 
  0.07683246355895251*YHN[7, reell, 7, reell] - 
  0.005879511103920146*YHN[7, reell, 8, imag] + 
  0.01786336839774174*YHN[7, reell, 8, reell] - 
  0.0021871995072343803*YHN[7, reell, 9, imag] - 
  0.3725115925492235*YHN[7, reell, 9, reell] + 
  0.00675652897347832*YHN[7, reell, 10, reell] + 
  0.0009298419048111117*YHN[8, imag, 8, imag] - 
  0.0417191105346162*YHN[8, imag, 9, imag] + 0.011494446786567442*
   YHN[8, imag, 9, reell] + 0.000790900677436477*YHN[8, imag, 10, imag] - 
  0.00023457250340928437*YHN[8, imag, 10, reell] + 
  0.0009298419048111117*YHN[8, reell, 8, reell] - 
  0.011494446786567459*YHN[8, reell, 9, imag] - 
  0.0417191105346162*YHN[8, reell, 9, reell] + 
  0.00023457250340928437*YHN[8, reell, 10, imag] + 
  0.000790900677436477*YHN[8, reell, 10, reell] + 
  0.7179850295314405*YHN[9, imag, 9, imag] - 0.052432722246676514*
   YHN[9, imag, 10, imag] + 0.7179850295314405*YHN[9, reell, 9, reell] - 
  0.052432722246676514*YHN[9, reell, 10, reell] + 
  5.191588470987307*YHN[10, imag, 10, imag] + 
  5.191588470987307*YHN[10, reell, 10, reell], 
 2.7993056149811824 + 0.03188125945678841*YHN[7, imag] - 
  0.1504006189090221*YHN[7, reell] + 0.006416733211625196*YHN[8, imag] - 
  0.02635697644490439*YHN[8, reell] + 0.04086636159547775*YHN[9, imag] + 
  3.2217474140500766*YHN[9, reell] - 0.002986488665828266*YHN[10, imag] - 
  0.5712872580717868*YHN[10, reell] + 0.301654702313385*
   YHN[7, imag, 7, imag] + 0.07100440119814308*YHN[7, imag, 8, imag] + 
  0.023207125237739774*YHN[7, imag, 8, reell] - 
  0.8642514747178474*YHN[7, imag, 9, imag] + 0.005076833337210871*
   YHN[7, imag, 9, reell] + 0.01568798230894309*YHN[7, imag, 10, imag] + 
  0.301654702313385*YHN[7, reell, 7, reell] - 
  0.023207125237739774*YHN[7, reell, 8, imag] + 
  0.07100440119814308*YHN[7, reell, 8, reell] - 
  0.005076833337210872*YHN[7, reell, 9, imag] - 
  0.8642514747178474*YHN[7, reell, 9, reell] + 
  0.01568798230894309*YHN[7, reell, 10, reell] + 
  0.00392441859120232*YHN[8, imag, 8, imag] - 
  0.09936829906126521*YHN[8, imag, 9, imag] + 
  0.026680351219477146*YHN[8, imag, 9, reell] + 
  0.0018892460444756129*YHN[8, imag, 10, imag] - 
  0.0005444795965627698*YHN[8, imag, 10, reell] + 
  0.00392441859120232*YHN[8, reell, 8, reell] - 
  0.02668035121947719*YHN[8, reell, 9, imag] - 
  0.09936829906126521*YHN[8, reell, 9, reell] + 
  0.0005444795965627698*YHN[8, reell, 10, imag] + 
  0.0018892460444756129*YHN[8, reell, 10, reell] + 
  1.5030593921222544*YHN[9, imag, 9, imag] - 0.10982907824204893*
   YHN[9, imag, 10, imag] + 1.5030593921222544*YHN[9, reell, 9, reell] - 
  0.10982907824204893*YHN[9, reell, 10, reell] + 
  10.881304634616018*YHN[10, imag, 10, imag] + 
  10.881304634616018*YHN[10, reell, 10, reell]}


==> anc/H3lowsNPformulas.out <==
(* {electron[1, 3.5], electron[3.5, 6], electron[1, 6], muon[1, 3.5], muon[3.5, 6], muon[1, 6]} in units of 10^(-9)*)

{-0.1062586648678972103556552631762649298106780671004963438212`20. + 
  0.0272335008492742464682309182395439255074386724037292178952`20.*
   YHN[10, imag] + 
  3.1545826938862996928739071081279277354049831523719441285121`20.*
   YHN[10, reell] - 
  1.7794127641682036382106111220131531415451047057926640224797`20.*
   YHN[7, imag, 10, imag] - 
  1.7794127641682036382106111220131531415451047057926640224797`20.*
   YHN[7, reell, 10, reell] - 
  0.1348748677499241876487937827845054263313484977559891302803`20.*
   YHN[8, imag, 10, imag] - 
  0.1348748677499241876487937827845054263313484977559891302803`20.*
   YHN[8, reell, 10, reell] + 
  3.0027745062582635816786968113743061066258024883266472902655`20.*
   YHN[9, imag, 10, imag] + 
  3.0027745062582635816786968113743061066258024883266472902655`20.*
   YHN[9, reell, 10, reell], 
 -0.0879302773482745948715777264104112208457641660527509179193`20. + 
  0.1369872178143773165674663776846689365305687332259586220012`20.*
   YHN[10, imag] + 
  3.6078018578430864861143208524329219634032573001584976330752`20.*
   YHN[10, reell] - 
  0.9338077406343935562231041993163080459373022203541670643228`20.*
   YHN[7, imag, 10, imag] - 
  0.9338077406343935562231041993163080459373022203541670643228`20.*
   YHN[7, reell, 10, reell] - 
  0.0707802023555754657310979302294577025970852603913154623793`20.*
   YHN[8, imag, 10, imag] - 
  0.0707802023555754657310979302294577025970852603913154623793`20.*
   YHN[8, reell, 10, reell] + 
  2.4848307239496232647148394759898651503278778402663581706893`20.*
   YHN[9, imag, 10, imag] + 
  2.4848307239496232647148394759898651503278778402663581706893`20.*
   YHN[9, reell, 10, reell], 
 -0.1941889422161718052272329895502051469621181116658181717934`20. + 
  0.1642207186636515630356972960015037354150001388524130114518`20.*
   YHN[10, imag] + 6.76238455172938617898822795191307108129`20.*
   YHN[10, reell] - 
  2.713220504802597194433715325471008575346508646777170167529`20.*
   YHN[7, imag, 10, imag] - 
  2.713220504802597194433715325471008575346508646777170167529`20.*
   YHN[7, reell, 10, reell] - 
  0.205655070105499653379891713327881668497488245482149665256`20.*
   YHN[8, imag, 10, imag] - 
  0.205655070105499653379891713327881668497488245482149665256`20.*
   YHN[8, reell, 10, reell] + 5.48760523020788684639353628633353342382`20.*
   YHN[9, imag, 10, imag] + 5.48760523020788684639353628633353342382`20.*
   YHN[9, reell, 10, reell], 
 -0.0441719061866831695155732262335066648934516591541582223298`20. + 
  0.0113210122312814309153053656919497864943686641034412500166`20.*
   YHN[10, imag] + 
  1.3140093765481826709996960213395591688353709242876052387739`20.*
   YHN[10, reell] - 
  0.7397048869750204679065629785041809237529740063105144649857`20.*
   YHN[7, imag, 10, imag] - 
  0.7397048869750204679065629785041809237529740063105144649857`20.*
   YHN[7, reell, 10, reell] - 
  0.0560677099848530183628437227605958886558429111653889181566`20.*
   YHN[8, imag, 10, imag] - 
  0.0560677099848530183628437227605958886558429111653889181566`20.*
   YHN[8, reell, 10, reell] + 
  1.2482584263137730653263958014991080772373781194219585205938`20.*
   YHN[9, imag, 10, imag] + 
  1.2482584263137730653263958014991080772373781194219585205938`20.*
   YHN[9, reell, 10, reell], 
 -0.0365527645846645985008557165628097962464719585669245557605`20. + 
  0.0569458174690422790337481128545074269909606305864469116315`20.*
   YHN[10, imag] + 
  1.501957282719775615246102638533496501245662879096233035115`20.*
   YHN[10, reell] - 
  0.3881854526120894499571412923075908974610355844230899769681`20.*
   YHN[7, imag, 10, imag] - 
  0.3881854526120894499571412923075908974610355844230899769681`20.*
   YHN[7, reell, 10, reell] - 
  0.0294234494872662911749787921404708556252530514226031430143`20.*
   YHN[8, imag, 10, imag] - 
  0.0294234494872662911749787921404708556252530514226031430143`20.*
   YHN[8, reell, 10, reell] + 
  1.0329483225160621699093403377304067250461508466873418566432`20.*
   YHN[9, imag, 10, imag] + 
  1.0329483225160621699093403377304067250461508466873418566432`20.*
   YHN[9, reell, 10, reell], 
 -0.0807246707713477680164289427811554033972661496628216792248`20. + 
  0.0682668297003237099490534785785871598961899352365354482603`20.*
   YHN[10, imag] + 
  2.8159666592679582862457986562772520079372356075955477807105`20.*
   YHN[10, reell] - 
  1.127890339587109917863704272533420054907422913410066446498`20.*
   YHN[7, imag, 10, imag] - 
  1.127890339587109917863704272533420054907422913410066446498`20.*
   YHN[7, reell, 10, reell] - 
  0.0854911594721193095378225150315632105913369366549774066192`20.*
   YHN[8, imag, 10, imag] - 
  0.0854911594721193095378225150315632105913369366549774066192`20.*
   YHN[8, reell, 10, reell] + 
  2.2812067488298352352357361388010769169199073546186857324555`20.*
   YHN[9, imag, 10, imag] + 
  2.2812067488298352352357361388010769169199073546186857324555`20.*
   YHN[9, reell, 10, reell]}


==> anc/H4lowsNPformulas.out <==
(* {electron[1, 3.5], electron[3.5, 6], electron[1, 6], muon[1, 3.5], muon[3.5, 6], muon[1, 6]} in units of 10^(-9)*)


{1.7223089266968760109006724954796957433599464583775282345084`20. - 
  0.0427246654168075947468727684419782359288396124746649415002`20.*
   YHN[7, imag] - 
  0.4431800371301833235650698765438975261253590689894755409097`20.*
   YHN[7, reell] - 
  0.0032384187153144248791449737574478243302566271615792046639`20.*
   YHN[8, imag] - 
  0.0349730554850651769939694625616565368172058150684038777683`20.*
   YHN[8, reell] + 
  0.2067972581851978497894520616622657071277069507663822780973`20.*
   YHN[9, imag] + 
  1.5044832558947771292821506538859950660300825854194895087292`20.*
   YHN[9, reell] + 
  0.0915927624834619991538961780825950781922018747604409272229`20.*
   YHN[7, imag, 7, imag] + 
  0.0138849871997876753754976310126102398119367187743145752556`20.*
   YHN[7, imag, 8, imag] - 
  0.3697399974114439325500870146338435988337213531739306882949`20.*
   YHN[7, imag, 9, imag] + 
  0.0915927624834619991538961780825950781922018747604409272229`20.*
   YHN[7, reell, 7, reell] + 
  0.0138849871997876753754976310126102398119367187743145752556`20.*
   YHN[7, reell, 8, reell] - 
  0.3697399974114439325500870146338435988337213531739306882949`20.*
   YHN[7, reell, 9, reell] + 
  0.0005262229905258023963408823181052204017167860625934583733`20.*
   YHN[8, imag, 8, imag] - 
  0.0280253318717971627553988759761098627924321515010739046989`20.*
   YHN[8, imag, 9, imag] + 
  0.0005262229905258023963408823181052204017167860625934583733`20.*
   YHN[8, reell, 8, reell] - 
  0.0280253318717971627553988759761098627924321515010739046989`20.*
   YHN[8, reell, 9, reell] + 
  0.4931161268938467656437769996421691675333395915632773670195`20.*
   YHN[9, imag, 9, imag] + 
  0.4931161268938467656437769996421691675333395915632773670195`20.*
   YHN[9, reell, 9, reell] + 
  3.4167711109950965274226928866971897354356495997511168688127`20.*
   YHN[10, imag, 10, imag] + 
  3.4167711109950965274226928866971897354356495997511168688127`20.*
   YHN[10, reell, 10, reell], 
 0.5445435665633854517811002513143025404847704646931002102814`20. - 
  0.026612963987008669409051619984017038884450942296417024663`20.*
   YHN[7, imag] - 
  0.1810817364638975255209813793388371512901145475544994299601`20.*
   YHN[7, reell] - 
  0.00201719357670179665593418288106885540067655139815500542`20.*
   YHN[8, imag] - 
  0.0142127776649886825897674820364366823022057408460048721422`20.*
   YHN[8, reell] + 
  0.1315104881352841957539387104109821137267900922703079291968`20.*
   YHN[9, imag] + 
  0.5419205260534212875904048355419167808569435869514254881917`20.*
   YHN[9, reell] + 
  0.0235081747956949603252592719281438876374978824997644338287`20.*
   YHN[7, imag, 7, imag] + 
  0.0035637172335263120102730143084370403579943054870676006418`20.*
   YHN[7, imag, 8, imag] - 
  0.1304386978584108138178095493774329458689655104939805729323`20.*
   YHN[7, imag, 9, imag] + 
  0.0235081747956949603252592719281438876374978824997644338287`20.*
   YHN[7, reell, 7, reell] + 
  0.0035637172335263120102730143084370403579943054870676006418`20.*
   YHN[7, reell, 8, reell] - 
  0.1304386978584108138178095493774329458689655104939805729323`20.*
   YHN[7, reell, 9, reell] + 
  0.0001350602570266130190848559034472411059790925791205005197`20.*
   YHN[8, imag, 8, imag] - 
  0.0098869146481307778397606530283809763514515266355896997982`20.*
   YHN[8, imag, 9, imag] + 
  0.0001350602570266130190848559034472411059790925791205005197`20.*
   YHN[8, reell, 8, reell] - 
  0.0098869146481307778397606530283809763514515266355896997982`20.*
   YHN[8, reell, 9, reell] + 
  0.1838009687624258239968899049344743569631611173659171859462`20.*
   YHN[9, imag, 9, imag] + 
  0.1838009687624258239968899049344743569631611173659171859462`20.*
   YHN[9, reell, 9, reell] + 
  1.2735455321572958656072286762495714496299225414314068967169`20.*
   YHN[10, imag, 10, imag] + 
  1.2735455321572958656072286762495714496299225414314068967169`20.*
   YHN[10, reell, 10, reell], 
 2.2668524932602614626817727549658662049839118463010650740815`20. - 
  0.0693376294038162641559243884185457591455683118258523764802`20.*
   YHN[7, imag] - 
  0.6242617735940808490860512569027934990682640955204053548596`20.*
   YHN[7, reell] - 
  0.0052556122920162215350791566379520257840123078975978660723`20.*
   YHN[8, imag] - 
  0.0491858331500538595837369446829422578017617447233734717051`20.*
   YHN[8, reell] + 
  0.3383077463204820455433907720190828925359638162106662016497`20.*
   YHN[9, imag] + 
  2.046403781948198416872555496710032477499792974882600915985`20.*
   YHN[9, reell] + 
  0.1151009372791569594791554509120500089234369857514825476114`20.*
   YHN[7, imag, 7, imag] + 
  0.0174487044333139873857706454576813542720573410173800959383`20.*
   YHN[7, imag, 8, imag] - 
  0.5001786952698547463678965660274063258775953050407390793136`20.*
   YHN[7, imag, 9, imag] + 
  0.1151009372791569594791554509120500089234369857514825476114`20.*
   YHN[7, reell, 7, reell] + 
  0.0174487044333139873857706454576813542720573410173800959383`20.*
   YHN[7, reell, 8, reell] - 
  0.5001786952698547463678965660274063258775953050407390793136`20.*
   YHN[7, reell, 9, reell] + 
  0.000661283247552415415425738226730715549071190114140589549`20.*
   YHN[8, imag, 8, imag] - 
  0.0379122465199279405951595291573082422098688083026018293758`20.*
   YHN[8, imag, 9, imag] + 
  0.000661283247552415415425738226730715549071190114140589549`20.*
   YHN[8, reell, 8, reell] - 
  0.0379122465199279405951595291573082422098688083026018293758`20.*
   YHN[8, reell, 9, reell] + 
  0.6769170956562725896406669071795035392530142439740425894394`20.*
   YHN[9, imag, 9, imag] + 
  0.6769170956562725896406669071795035392530142439740425894394`20.*
   YHN[9, reell, 9, reell] + 4.69031664315239239302992158098181706613`20.*
   YHN[10, imag, 10, imag] + 4.69031664315239239302992158098181706613`20.*
   YHN[10, reell, 10, reell], 
 0.717523403546864165154160768586874825851762100723352747153`20. - 
  0.017760715467250527612996585941567468469075282756987604836`20.*
   YHN[7, imag] - 
  0.184556255703172729529349220558088944296598245389544372548`20.*
   YHN[7, reell] - 
  0.0013462161214231963575737182843508194231083655326216301112`20.*
   YHN[8, imag] - 
  0.0145630352687504983254690411651072569652172639752534243407`20.*
   YHN[8, reell] + 
  0.0859659689831055731112931049801302719017621244152008751191`20.*
   YHN[9, imag] + 
  0.6262846330203901491039966164103098711276493208492813468082`20.*
   YHN[9, reell] + 
  0.0380752658320004949737083331765240878000387718579544059511`20.*
   YHN[7, imag, 7, imag] + 
  0.0057720125954416704996234940435346263456696054776851834974`20.*
   YHN[7, imag, 8, imag] - 
  0.1537015404760371885898034736296982673534658598086129485057`20.*
   YHN[7, imag, 9, imag] + 
  0.0380752658320004949737083331765240878000387718579544059511`20.*
   YHN[7, reell, 7, reell] + 
  0.0057720125954416704996234940435346263456696054776851834974`20.*
   YHN[7, reell, 8, reell] - 
  0.1537015404760371885898034736296982673534658598086129485057`20.*
   YHN[7, reell, 9, reell] + 
  0.0002187517846161471608073372102386407298363775327647577308`20.*
   YHN[8, imag, 8, imag] - 
  0.011650177722736364216266876068153447813857014225525209868`20.*
   YHN[8, imag, 9, imag] + 
  0.0002187517846161471608073372102386407298363775327647577308`20.*
   YHN[8, reell, 8, reell] - 
  0.011650177722736364216266876068153447813857014225525209868`20.*
   YHN[8, reell, 9, reell] + 
  0.2049892055709075439172575018130792012972059571499983261148`20.*
   YHN[9, imag, 9, imag] + 
  0.2049892055709075439172575018130792012972059571499983261148`20.*
   YHN[9, reell, 9, reell] + 
  1.4203575130920179912514744259192479649156396896372109858759`20.*
   YHN[10, imag, 10, imag] + 
  1.4203575130920179912514744259192479649156396896372109858759`20.*
   YHN[10, reell, 10, reell], 
 0.2269299739214928450720940079377431430885721438124574605858`20. - 
  0.0110630540111263882641684690701211006113097259818312418839`20.*
   YHN[7, imag] - 
  0.0753908383169611261418422105520616829205994938711440089356`20.*
   YHN[7, reell] - 
  0.0008385507717533112196698533510501309032173855166472739563`20.*
   YHN[8, imag] - 
  0.0059169813616279930596193699616481529389575221912852131069`20.*
   YHN[8, reell] + 
  0.0546691317051520528856470198140920419055690096251277841956`20.*
   YHN[9, imag] + 
  0.2256009608463994329326071507395869340366677279425570767235`20.*
   YHN[9, reell] + 
  0.0097723879081912754732069229246332333468884597792531580849`20.*
   YHN[7, imag, 7, imag] + 
  0.0014814432640471548179032103261486605837582084628666722784`20.*
   YHN[7, imag, 8, imag] - 
  0.0542235866795232037281856971260383270433407407712877197002`20.*
   YHN[7, imag, 9, imag] + 
  0.0097723879081912754732069229246332333468884597792531580849`20.*
   YHN[7, reell, 7, reell] + 
  0.0014814432640471548179032103261486605837582084628666722784`20.*
   YHN[7, reell, 8, reell] - 
  0.0542235866795232037281856971260383270433407407712877197002`20.*
   YHN[7, reell, 9, reell] + 
  0.0000561447766198243623270201689549333162082161625059741431`20.*
   YHN[8, imag, 8, imag] - 
  0.0041100070931243061642035413301141880896159957096262381062`20.*
   YHN[8, imag, 9, imag] + 
  0.0000561447766198243623270201689549333162082161625059741431`20.*
   YHN[8, reell, 8, reell] - 
  0.0041100070931243061642035413301141880896159957096262381062`20.*
   YHN[8, reell, 9, reell] + 
  0.0764063726877130643196124887384944355161530066262843180896`20.*
   YHN[9, imag, 9, imag] + 
  0.0764063726877130643196124887384944355161530066262843180896`20.*
   YHN[9, reell, 9, reell] + 
  0.5294150255027087046144943914905752255175142421988212262203`20.*
   YHN[10, imag, 10, imag] + 
  0.5294150255027087046144943914905752255175142421988212262203`20.*
   YHN[10, reell, 10, reell], 
 0.9444533774683570102262547799293408852222725854655943454167`20. - 
  0.028823769478376915877165055008591792853994878252047962478`20.*
   YHN[7, imag] - 
  0.2599470940201338556711914315359660608010092027120525920646`20.*
   YHN[7, reell] - 
  0.0021847668931765075772435716351662227283248327838553015445`20.*
   YHN[8, imag] - 
  0.0204800166303784913850884111621618585639352782020159239473`20.*
   YHN[8, reell] + 
  0.1406351006882576259969401247717058617582771702684922896169`20.*
   YHN[9, imag] + 
  0.8518855938667895820366037701816704207898790865245037381474`20.*
   YHN[9, reell] + 
  0.047847653740191770446915256475833841786950575352534526064`20.*
   YHN[7, imag, 7, imag] + 
  0.0072534558594888253175267044264823019617242416902076801231`20.*
   YHN[7, imag, 8, imag] - 
  0.207925127155560392317989171593845144555543988709243195358`20.*
   YHN[7, imag, 9, imag] + 
  0.047847653740191770446915256475833841786950575352534526064`20.*
   YHN[7, reell, 7, reell] + 
  0.0072534558594888253175267044264823019617242416902076801231`20.*
   YHN[7, reell, 8, reell] - 
  0.207925127155560392317989171593845144555543988709243195358`20.*
   YHN[7, reell, 9, reell] + 
  0.0002748965612359715231343573813461829839679991050886912546`20.*
   YHN[8, imag, 8, imag] - 
  0.015760184815860670380470417461794088078598432021169257941`20.*
   YHN[8, imag, 9, imag] + 
  0.0002748965612359715231343573813461829839679991050886912546`20.*
   YHN[8, reell, 8, reell] - 
  0.015760184815860670380470417461794088078598432021169257941`20.*
   YHN[8, reell, 9, reell] + 
  0.2813955782586206082368699916335869345696398574971197732068`20.*
   YHN[9, imag, 9, imag] + 
  0.2813955782586206082368699916335869345696398574971197732068`20.*
   YHN[9, reell, 9, reell] + 
  1.9497725385947266958659688249070263356104733140146125309655`20.*
   YHN[10, imag, 10, imag] + 
  1.9497725385947266958659688249070263356104733140146125309655`20.*
   YHN[10, reell, 10, reell]}


==> anc/HAlowsNPformulas.out <==
(* {electron[1, 3.5], electron[3.5, 6], electron[1, 6], muon[1, 3.5], muon[3.5, 6], muon[1, 6], noem[1, 3.5], noem[3.5, 6], noem[1, 6]} in units of 10^(-7)*)

{0.010267411908457383 + 0.023259038190305975*YHN[7, reell] - 
  0.00008573540748755187*YHN[8, imag] + 0.0018287635815586118*YHN[8, reell] + 
  0.00022549538741551436*YHN[9, imag] - 0.01366027240519336*YHN[9, reell] - 
  0.10319041524013042*YHN[10, imag] - 0.7446744777038703*YHN[10, reell] + 
  0.002204372647114301*YHN[7, imag, 9, imag] - 
  0.8700535325030865*YHN[7, imag, 10, imag] + 
  0.002204372647114301*YHN[7, reell, 9, reell] - 
  0.8700535325030865*YHN[7, reell, 10, reell] + 
  0.0002273470764734712*YHN[8, imag, 9, imag] - 
  0.0000776476973778425*YHN[8, imag, 9, reell] - 
  0.08647689013031987*YHN[8, imag, 10, imag] + 
  0.0263922645198748*YHN[8, imag, 10, reell] + 
  0.00007764769737784218*YHN[8, reell, 9, imag] + 
  0.0002273470764734712*YHN[8, reell, 9, reell] - 
  0.026392264519874805*YHN[8, reell, 10, imag] - 
  0.08647689013031987*YHN[8, reell, 10, reell] - 
  0.001779192148091479*YHN[9, imag, 9, imag] + 
  0.7375895824037054*YHN[9, imag, 10, imag] + 0.0032584297966706537*
   YHN[9, imag, 10, reell] - 0.001779192148091479*YHN[9, reell, 9, reell] - 
  0.0032584297966706537*YHN[9, reell, 10, imag] + 
  0.7375895824037054*YHN[9, reell, 10, reell] - 
  0.012327912231953751*YHN[10, imag, 10, imag] - 
  0.012327912231953751*YHN[10, reell, 10, reell], 
 -0.01497061352691743 + 0.017466335456855064*YHN[7, reell] - 
  0.00006420740011508769*YHN[8, imag] + 0.0013779910659519061*YHN[8, reell] + 
  0.00013856659577655598*YHN[9, imag] - 0.02662836331395474*YHN[9, reell] - 
  0.09241941903806063*YHN[10, imag] + 0.5332724260638726*YHN[10, reell] + 
  0.0016471746083979626*YHN[7, imag, 9, imag] - 
  0.6203057356848066*YHN[7, imag, 10, imag] + 0.0016471746083979626*
   YHN[7, reell, 9, reell] - 0.6203057356848066*YHN[7, reell, 10, reell] + 
  0.0001736330899826154*YHN[8, imag, 9, imag] - 
  0.00005828135707430207*YHN[8, imag, 9, reell] - 
  0.06363313960570977*YHN[8, imag, 10, imag] + 
  0.019809861874232955*YHN[8, imag, 10, reell] + 
  0.00005828135707430189*YHN[8, reell, 9, imag] + 
  0.0001736330899826154*YHN[8, reell, 9, reell] - 
  0.01980986187423296*YHN[8, reell, 10, imag] - 
  0.06363313960570977*YHN[8, reell, 10, reell] - 
  0.0028282972130535275*YHN[9, imag, 9, imag] + 
  1.1060417660584778*YHN[9, imag, 10, imag] + 
  0.005201279067739285*YHN[9, imag, 10, reell] - 
  0.0028282972130535275*YHN[9, reell, 9, reell] - 
  0.005201279067739285*YHN[9, reell, 10, imag] + 
  1.1060417660584778*YHN[9, reell, 10, reell] - 
  0.019597096269677632*YHN[10, imag, 10, imag] - 
  0.019597096269677632*YHN[10, reell, 10, reell], 
 -0.004703201618460056 + 0.04072537364716099*YHN[7, reell] - 
  0.00014994280760263946*YHN[8, imag] + 0.0032067546475105196*YHN[8, reell] + 
  0.0003640619831920701*YHN[9, imag] - 0.04028863571914811*YHN[9, reell] - 
  0.19560983427819112*YHN[10, imag] - 0.21140205163999654*YHN[10, reell] + 
  0.003851547255512265*YHN[7, imag, 9, imag] - 
  1.4903592681878928*YHN[7, imag, 10, imag] + 
  0.003851547255512265*YHN[7, reell, 9, reell] - 
  1.4903592681878928*YHN[7, reell, 10, reell] + 
  0.0004009801664560868*YHN[8, imag, 9, imag] - 
  0.00013592905445214466*YHN[8, imag, 9, reell] - 
  0.1501100297360297*YHN[8, imag, 10, imag] + 
  0.046202126394107756*YHN[8, imag, 10, reell] + 
  0.0001359290544521441*YHN[8, reell, 9, imag] + 
  0.0004009801664560868*YHN[8, reell, 9, reell] - 
  0.04620212639410777*YHN[8, reell, 10, imag] - 
  0.1501100297360297*YHN[8, reell, 10, reell] - 
  0.004607489361145006*YHN[9, imag, 9, imag] + 
  1.843631348462185*YHN[9, imag, 10, imag] + 0.008459708864409943*
   YHN[9, imag, 10, reell] - 0.004607489361145006*YHN[9, reell, 9, reell] - 
  0.008459708864409943*YHN[9, reell, 10, imag] + 
  1.843631348462185*YHN[9, reell, 10, reell] - 
  0.031925008501631394*YHN[10, imag, 10, imag] - 
  0.031925008501631394*YHN[10, reell, 10, reell], 
 0.011292291752639596 + 0.023259038190305975*YHN[7, reell] - 
  0.00008573540748755187*YHN[8, imag] + 0.0018287635815586118*YHN[8, reell] + 
  0.00022549538741551436*YHN[9, imag] - 0.01366027240519336*YHN[9, reell] - 
  0.10319041524013042*YHN[10, imag] - 0.7948095486834599*YHN[10, reell] + 
  0.002204372647114301*YHN[7, imag, 9, imag] - 
  0.8661398483657077*YHN[7, imag, 10, imag] + 
  0.002204372647114301*YHN[7, reell, 9, reell] - 
  0.8661398483657077*YHN[7, reell, 10, reell] + 
  0.0002273470764734712*YHN[8, imag, 9, imag] - 
  0.0000776476973778425*YHN[8, imag, 9, reell] - 
  0.08618024303355101*YHN[8, imag, 10, imag] + 
  0.0263922645198748*YHN[8, imag, 10, reell] + 
  0.00007764769737784218*YHN[8, reell, 9, imag] + 
  0.0002273470764734712*YHN[8, reell, 9, reell] - 
  0.026392264519874805*YHN[8, reell, 10, imag] - 
  0.08618024303355101*YHN[8, reell, 10, reell] - 
  0.001779192148091479*YHN[9, imag, 9, imag] + 
  0.7086273977958499*YHN[9, imag, 10, imag] + 0.0032584297966706537*
   YHN[9, imag, 10, reell] - 0.001779192148091479*YHN[9, reell, 9, reell] - 
  0.0032584297966706537*YHN[9, reell, 10, imag] + 
  0.7086273977958499*YHN[9, reell, 10, reell] - 
  0.012327912231953751*YHN[10, imag, 10, imag] - 
  0.012327912231953751*YHN[10, reell, 10, reell], 
 -0.014746941534670849 + 0.017466335456855064*YHN[7, reell] - 
  0.00006420740011508769*YHN[8, imag] + 0.0013779910659519061*YHN[8, reell] + 
  0.00013856659577655598*YHN[9, imag] - 0.02662836331395474*YHN[9, reell] - 
  0.09249496810936866*YHN[10, imag] + 0.4941939459605243*YHN[10, reell] + 
  0.0016471746083979626*YHN[7, imag, 9, imag] - 
  0.6350414844189041*YHN[7, imag, 10, imag] + 0.0016471746083979626*
   YHN[7, reell, 9, reell] - 0.6350414844189041*YHN[7, reell, 10, reell] + 
  0.0001736330899826154*YHN[8, imag, 9, imag] - 
  0.00005828135707430207*YHN[8, imag, 9, reell] - 
  0.06475007110228502*YHN[8, imag, 10, imag] + 
  0.019809861874232955*YHN[8, imag, 10, reell] + 
  0.00005828135707430189*YHN[8, reell, 9, imag] + 
  0.0001736330899826154*YHN[8, reell, 9, reell] - 
  0.01980986187423296*YHN[8, reell, 10, imag] - 
  0.06475007110228502*YHN[8, reell, 10, reell] - 
  0.0028282972130535275*YHN[9, imag, 9, imag] + 
  1.0997209962942707*YHN[9, imag, 10, imag] + 
  0.005201279067739285*YHN[9, imag, 10, reell] - 
  0.0028282972130535275*YHN[9, reell, 9, reell] - 
  0.005201279067739285*YHN[9, reell, 10, imag] + 
  1.0997209962942707*YHN[9, reell, 10, reell] - 
  0.019597096269677632*YHN[10, imag, 10, imag] - 
  0.019597096269677632*YHN[10, reell, 10, reell], 
 -0.0034546497820312615 + 0.04072537364716099*YHN[7, reell] - 
  0.00014994280760263946*YHN[8, imag] + 0.0032067546475105196*YHN[8, reell] + 
  0.0003640619831920701*YHN[9, imag] - 0.04028863571914811*YHN[9, reell] - 
  0.19568538334949914*YHN[10, imag] - 0.30061560272293447*YHN[10, reell] + 
  0.003851547255512265*YHN[7, imag, 9, imag] - 
  1.5011813327846115*YHN[7, imag, 10, imag] + 
  0.003851547255512265*YHN[7, reell, 9, reell] - 
  1.5011813327846115*YHN[7, reell, 10, reell] + 
  0.0004009801664560868*YHN[8, imag, 9, imag] - 
  0.00013592905445214466*YHN[8, imag, 9, reell] - 
  0.1509303141358361*YHN[8, imag, 10, imag] + 
  0.046202126394107756*YHN[8, imag, 10, reell] + 
  0.0001359290544521441*YHN[8, reell, 9, imag] + 
  0.0004009801664560868*YHN[8, reell, 9, reell] - 
  0.04620212639410777*YHN[8, reell, 10, imag] - 
  0.1509303141358361*YHN[8, reell, 10, reell] - 
  0.004607489361145006*YHN[9, imag, 9, imag] + 
  1.8083483940901222*YHN[9, imag, 10, imag] + 
  0.008459708864409943*YHN[9, imag, 10, reell] - 
  0.004607489361145006*YHN[9, reell, 9, reell] - 
  0.008459708864409943*YHN[9, reell, 10, imag] + 
  1.8083483940901222*YHN[9, reell, 10, reell] - 
  0.031925008501631394*YHN[10, imag, 10, imag] - 
  0.031925008501631394*YHN[10, reell, 10, reell], 
 0.012021447168245743 + 0.023259038190305975*YHN[7, reell] - 
  0.00008573540748755187*YHN[8, imag] + 0.0018287635815586118*YHN[8, reell] + 
  0.00022549538741551436*YHN[9, imag] - 0.01366027240519336*YHN[9, reell] - 
  0.10319041524013042*YHN[10, imag] - 0.8305530698793573*YHN[10, reell] + 
  0.002204372647114301*YHN[7, imag, 9, imag] - 
  0.8633554400275588*YHN[7, imag, 10, imag] + 
  0.002204372647114301*YHN[7, reell, 9, reell] - 
  0.8633554400275588*YHN[7, reell, 10, reell] + 
  0.0002273470764734712*YHN[8, imag, 9, imag] - 
  0.0000776476973778425*YHN[8, imag, 9, reell] - 
  0.08596919211049822*YHN[8, imag, 10, imag] + 
  0.0263922645198748*YHN[8, imag, 10, reell] + 
  0.00007764769737784218*YHN[8, reell, 9, imag] + 
  0.0002273470764734712*YHN[8, reell, 9, reell] - 
  0.026392264519874805*YHN[8, reell, 10, imag] - 
  0.08596919211049822*YHN[8, reell, 10, reell] - 
  0.001779192148091479*YHN[9, imag, 9, imag] + 
  0.6880221201386885*YHN[9, imag, 10, imag] + 0.0032584297966706537*
   YHN[9, imag, 10, reell] - 0.001779192148091479*YHN[9, reell, 9, reell] - 
  0.0032584297966706537*YHN[9, reell, 10, imag] + 
  0.6880221201386885*YHN[9, reell, 10, reell] - 
  0.012327912231953751*YHN[10, imag, 10, imag] - 
  0.012327912231953751*YHN[10, reell, 10, reell], 
 -0.014587809080859984 + 0.017466335456855064*YHN[7, reell] - 
  0.00006420740011508769*YHN[8, imag] + 0.0013779910659519061*YHN[8, reell] + 
  0.00013856659577655598*YHN[9, imag] - 0.02662836331395474*YHN[9, reell] - 
  0.09254871783895988*YHN[10, imag] + 0.4663750818354387*YHN[10, reell] + 
  0.0016471746083979626*YHN[7, imag, 9, imag] - 
  0.64552529972025*YHN[7, imag, 10, imag] + 0.0016471746083979626*
   YHN[7, reell, 9, reell] - 0.64552529972025*YHN[7, reell, 10, reell] + 
  0.0001736330899826154*YHN[8, imag, 9, imag] - 
  0.00005828135707430207*YHN[8, imag, 9, reell] - 
  0.06554471708367689*YHN[8, imag, 10, imag] + 
  0.019809861874232955*YHN[8, imag, 10, reell] + 
  0.00005828135707430189*YHN[8, reell, 9, imag] + 
  0.0001736330899826154*YHN[8, reell, 9, reell] - 
  0.01980986187423296*YHN[8, reell, 10, imag] - 
  0.06554471708367689*YHN[8, reell, 10, reell] - 
  0.0028282972130535275*YHN[9, imag, 9, imag] + 
  1.0952240559645983*YHN[9, imag, 10, imag] + 
  0.005201279067739285*YHN[9, imag, 10, reell] - 
  0.0028282972130535275*YHN[9, reell, 9, reell] - 
  0.005201279067739285*YHN[9, reell, 10, imag] + 
  1.0952240559645983*YHN[9, reell, 10, reell] - 
  0.019597096269677632*YHN[10, imag, 10, imag] - 
  0.019597096269677632*YHN[10, reell, 10, reell], 
 -0.002566361912614249 + 0.04072537364716099*YHN[7, reell] - 
  0.00014994280760263946*YHN[8, imag] + 0.0032067546475105196*YHN[8, reell] + 
  0.0003640619831920701*YHN[9, imag] - 0.04028863571914811*YHN[9, reell] - 
  0.19573913307909035*YHN[10, imag] - 0.3641779880439175*YHN[10, reell] + 
  0.003851547255512265*YHN[7, imag, 9, imag] - 
  1.5088807397478086*YHN[7, imag, 10, imag] + 
  0.003851547255512265*YHN[7, reell, 9, reell] - 
  1.5088807397478086*YHN[7, reell, 10, reell] + 
  0.0004009801664560868*YHN[8, imag, 9, imag] - 
  0.00013592905445214466*YHN[8, imag, 9, reell] - 
  0.15151390919417518*YHN[8, imag, 10, imag] + 
  0.046202126394107756*YHN[8, imag, 10, reell] + 
  0.0001359290544521441*YHN[8, reell, 9, imag] + 
  0.0004009801664560868*YHN[8, reell, 9, reell] - 
  0.04620212639410777*YHN[8, reell, 10, imag] - 
  0.15151390919417518*YHN[8, reell, 10, reell] - 
  0.004607489361145006*YHN[9, imag, 9, imag] + 
  1.7832461761032883*YHN[9, imag, 10, imag] + 
  0.008459708864409943*YHN[9, imag, 10, reell] - 
  0.004607489361145006*YHN[9, reell, 9, reell] - 
  0.008459708864409943*YHN[9, reell, 10, imag] + 
  1.7832461761032883*YHN[9, reell, 10, reell] - 
  0.031925008501631394*YHN[10, imag, 10, imag] - 
  0.031925008501631394*YHN[10, reell, 10, reell]}


==> anc/HLlowsNPformulas.out <==
(* {electron[1, 3.5], electron[3.5, 6], electron[1, 6], muon[1, 3.5], muon[3.5, 6], muon[1, 6], noem[1, 3.5], noem[3.5, 6], noem[1, 6]} in units of 10^(-7)*)

{1.123824752883294 - 0.0044817653156759485*YHN[7, imag] - 
  0.21857445557043095*YHN[7, reell] + 0.005785666378416675*YHN[8, imag] - 
  0.027954488533762607*YHN[8, reell] + 0.05011238383958919*YHN[9, imag] + 
  1.5931878445045058*YHN[9, reell] - 0.002046315062719877*YHN[10, imag] - 
  0.2571685317144237*YHN[10, reell] + 0.0058618893034492634*
   YHN[7, imag, 7, imag] + 0.0021486600902526297*YHN[7, imag, 8, imag] + 
  0.0007474112503497755*YHN[7, imag, 8, reell] - 
  0.14009579356001814*YHN[7, imag, 9, imag] + 0.0009770626462564085*
   YHN[7, imag, 9, reell] + 0.0030868521591087667*YHN[7, imag, 10, imag] + 
  0.0058618893034492634*YHN[7, reell, 7, reell] - 
  0.0007474112503497755*YHN[7, reell, 8, imag] + 
  0.0021486600902526297*YHN[7, reell, 8, reell] - 
  0.000977062646256409*YHN[7, reell, 9, imag] - 
  0.14009579356001814*YHN[7, reell, 9, reell] + 
  0.0030868521591087667*YHN[7, reell, 10, reell] + 
  0.00012925002942089822*YHN[8, imag, 8, imag] - 
  0.01918721685839841*YHN[8, imag, 9, imag] + 
  0.005134724682209785*YHN[8, imag, 9, reell] + 
  0.00041120214888160463*YHN[8, imag, 10, imag] - 
  0.00010478789436537019*YHN[8, imag, 10, reell] + 
  0.00012925002942089822*YHN[8, reell, 8, reell] - 
  0.005134724682209795*YHN[8, reell, 9, imag] - 
  0.01918721685839841*YHN[8, reell, 9, reell] + 
  0.00010478789436537019*YHN[8, reell, 10, imag] + 
  0.00041120214888160463*YHN[8, reell, 10, reell] + 
  0.591900904659153*YHN[9, imag, 9, imag] - 0.047482035760007715*
   YHN[9, imag, 10, imag] + 0.591900904659153*YHN[9, reell, 9, reell] - 
  0.047482035760007715*YHN[9, reell, 10, reell] + 
  4.309126974346124*YHN[10, imag, 10, imag] + 
  4.309126974346124*YHN[10, reell, 10, reell], 
 0.9264901547172252 + 0.00231621215400251*YHN[7, imag] - 
  0.18425466730145937*YHN[7, reell] + 0.0053056676590598146*YHN[8, imag] - 
  0.021706685891289528*YHN[8, reell] - 0.0014697018873618215*YHN[9, imag] + 
  1.3180447570781004*YHN[9, reell] - 0.0008542159542884409*YHN[10, imag] - 
  0.19887616577860256*YHN[10, reell] + 0.006298856190559785*
   YHN[7, imag, 7, imag] + 0.0017675230856597302*YHN[7, imag, 8, imag] + 
  0.0005644129599136387*YHN[7, imag, 8, reell] - 
  0.11043590656160536*YHN[7, imag, 9, imag] + 0.0007424114581634596*
   YHN[7, imag, 9, reell] + 0.0023452244970774794*YHN[7, imag, 10, imag] + 
  0.006298856190559785*YHN[7, reell, 7, reell] - 
  0.0005644129599136387*YHN[7, reell, 8, imag] + 
  0.0017675230856597302*YHN[7, reell, 8, reell] - 
  0.0007424114581634599*YHN[7, reell, 9, imag] - 
  0.11043590656160536*YHN[7, reell, 9, reell] + 
  0.0023452244970774794*YHN[7, reell, 10, reell] + 
  0.0000978272055145415*YHN[8, imag, 8, imag] - 
  0.013928725739777027*YHN[8, imag, 9, imag] + 
  0.00390157878024043*YHN[8, imag, 9, reell] + 
  0.0002927012363602153*YHN[8, imag, 10, imag] - 
  0.00007962205264088796*YHN[8, imag, 10, reell] + 
  0.0000978272055145415*YHN[8, reell, 8, reell] - 
  0.0039015787802404354*YHN[8, reell, 9, imag] - 
  0.013928725739777027*YHN[8, reell, 9, reell] + 
  0.00007962205264088796*YHN[8, reell, 10, imag] + 
  0.0002927012363602153*YHN[8, reell, 10, reell] + 
  0.45305850252305924*YHN[9, imag, 9, imag] - 
  0.03652453605871502*YHN[9, imag, 10, imag] + 
  0.45305850252305924*YHN[9, reell, 9, reell] - 
  0.03652453605871502*YHN[9, reell, 10, reell] + 
  3.291025067096497*YHN[10, imag, 10, imag] + 
  3.291025067096497*YHN[10, reell, 10, reell], 
 2.05031490760052 - 0.002165553161673438*YHN[7, imag] - 
  0.40282912287189043*YHN[7, reell] + 0.011091334037476485*YHN[8, imag] - 
  0.04966117442505211*YHN[8, reell] + 0.048642681952227367*YHN[9, imag] + 
  2.9112326015826038*YHN[9, reell] - 0.002900531017008319*YHN[10, imag] - 
  0.45604469749302595*YHN[10, reell] + 0.012160745494009058*
   YHN[7, imag, 7, imag] + 0.003916183175912365*YHN[7, imag, 8, imag] + 
  0.0013118242102634152*YHN[7, imag, 8, reell] - 
  0.2505317001216233*YHN[7, imag, 9, imag] + 0.0017194741044198687*
   YHN[7, imag, 9, reell] + 0.00543207665618624*YHN[7, imag, 10, imag] + 
  0.012160745494009058*YHN[7, reell, 7, reell] - 
  0.0013118242102634152*YHN[7, reell, 8, imag] + 
  0.003916183175912365*YHN[7, reell, 8, reell] - 
  0.001719474104419869*YHN[7, reell, 9, imag] - 
  0.2505317001216233*YHN[7, reell, 9, reell] + 
  0.00543207665618624*YHN[7, reell, 10, reell] + 
  0.00022707723493543965*YHN[8, imag, 8, imag] - 
  0.03311594259817546*YHN[8, imag, 9, imag] + 
  0.009036303462450218*YHN[8, imag, 9, reell] + 
  0.0007039033852418191*YHN[8, imag, 10, imag] - 
  0.00018440994700625807*YHN[8, imag, 10, reell] + 
  0.00022707723493543965*YHN[8, reell, 8, reell] - 
  0.009036303462450233*YHN[8, reell, 9, imag] - 
  0.03311594259817546*YHN[8, reell, 9, reell] + 
  0.00018440994700625807*YHN[8, reell, 10, imag] + 
  0.0007039033852418191*YHN[8, reell, 10, reell] + 
  1.0449594071822124*YHN[9, imag, 9, imag] - 0.08400657181872262*
   YHN[9, imag, 10, imag] + 1.0449594071822124*YHN[9, reell, 9, reell] - 
  0.08400657181872262*YHN[9, reell, 10, reell] + 
  7.600152041442622*YHN[10, imag, 10, imag] + 
  7.600152041442622*YHN[10, reell, 10, reell], 
 1.234830312837396 - 0.005417754023216208*YHN[7, imag] - 
  0.2416121273405748*YHN[7, reell] + 0.005714720864431938*YHN[8, imag] - 
  0.029764838934614256*YHN[8, reell] + 0.05461394349851388*YHN[9, imag] + 
  1.701588915685119*YHN[9, reell] - 0.002046315062719877*YHN[10, imag] - 
  0.2571685317144237*YHN[10, reell] + 0.009021103037069987*
   YHN[7, imag, 7, imag] + 0.002627580488145832*YHN[7, imag, 8, imag] + 
  0.0007474112503497755*YHN[7, imag, 8, reell] - 
  0.15727017462137272*YHN[7, imag, 9, imag] + 0.0009770626462564085*
   YHN[7, imag, 9, reell] + 0.0030868521591087667*YHN[7, imag, 10, imag] + 
  0.009021103037069987*YHN[7, reell, 7, reell] - 
  0.0007474112503497755*YHN[7, reell, 8, imag] + 
  0.002627580488145832*YHN[7, reell, 8, reell] - 
  0.000977062646256409*YHN[7, reell, 9, imag] - 
  0.15727017462137272*YHN[7, reell, 9, reell] + 
  0.0030868521591087667*YHN[7, reell, 10, reell] + 
  0.00014740049080605685*YHN[8, imag, 8, imag] - 
  0.02048899035411671*YHN[8, imag, 9, imag] + 
  0.005134724682209785*YHN[8, imag, 9, reell] + 
  0.00041120214888160463*YHN[8, imag, 10, imag] - 
  0.00010478789436537019*YHN[8, imag, 10, reell] + 
  0.00014740049080605685*YHN[8, reell, 8, reell] - 
  0.005134724682209795*YHN[8, reell, 9, imag] - 
  0.02048899035411671*YHN[8, reell, 9, reell] + 
  0.00010478789436537019*YHN[8, reell, 10, imag] + 
  0.00041120214888160463*YHN[8, reell, 10, reell] + 
  0.6259017864271296*YHN[9, imag, 9, imag] - 0.047482035760007715*
   YHN[9, imag, 10, imag] + 0.6259017864271296*YHN[9, reell, 9, reell] - 
  0.047482035760007715*YHN[9, reell, 10, reell] + 
  4.544716978885137*YHN[10, imag, 10, imag] + 
  4.544716978885137*YHN[10, reell, 10, reell], 
 1.019057143105699 + 0.0013707493333204959*YHN[7, imag] - 
  0.20099215667832848*YHN[7, reell] + 0.005234004031895959*YHN[8, imag] - 
  0.023015724474113337*YHN[8, reell] + 0.003148128088620531*YHN[9, imag] + 
  1.4105254813247776*YHN[9, reell] - 0.0008542159542884409*YHN[10, imag] - 
  0.19887616577860256*YHN[10, reell] + 0.007503492330188166*
   YHN[7, imag, 7, imag] + 0.0019501396693899328*YHN[7, imag, 8, imag] + 
  0.0005644129599136387*YHN[7, imag, 8, reell] - 
  0.1212458312816769*YHN[7, imag, 9, imag] + 0.0007424114581634596*
   YHN[7, imag, 9, reell] + 0.0023452244970774794*YHN[7, imag, 10, imag] + 
  0.007503492330188166*YHN[7, reell, 7, reell] - 
  0.0005644129599136387*YHN[7, reell, 8, imag] + 
  0.0019501396693899328*YHN[7, reell, 8, reell] - 
  0.0007424114581634599*YHN[7, reell, 9, imag] - 
  0.1212458312816769*YHN[7, reell, 9, reell] + 
  0.0023452244970774794*YHN[7, reell, 10, reell] + 
  0.00010474813698011624*YHN[8, imag, 8, imag] - 
  0.014748089968451554*YHN[8, imag, 9, imag] + 
  0.00390157878024043*YHN[8, imag, 9, reell] + 
  0.0002927012363602153*YHN[8, imag, 10, imag] - 
  0.00007962205264088796*YHN[8, imag, 10, reell] + 
  0.00010474813698011624*YHN[8, reell, 8, reell] - 
  0.0039015787802404354*YHN[8, reell, 9, imag] - 
  0.014748089968451554*YHN[8, reell, 9, reell] + 
  0.00007962205264088796*YHN[8, reell, 10, imag] + 
  0.0002927012363602153*YHN[8, reell, 10, reell] + 
  0.4809922083612353*YHN[9, imag, 9, imag] - 0.03652453605871502*
   YHN[9, imag, 10, imag] + 0.4809922083612353*YHN[9, reell, 9, reell] - 
  0.03652453605871502*YHN[9, reell, 10, reell] + 
  3.484575985279023*YHN[10, imag, 10, imag] + 
  3.484575985279023*YHN[10, reell, 10, reell], 
 2.2538874559430955 - 0.004047004689895712*YHN[7, imag] - 
  0.4426042840189034*YHN[7, reell] + 0.010948724896327892*YHN[8, imag] - 
  0.05278056340872757*YHN[8, reell] + 0.05776207158713441*YHN[9, imag] + 
  3.112114397009894*YHN[9, reell] - 0.002900531017008319*YHN[10, imag] - 
  0.45604469749302595*YHN[10, reell] + 0.016524595367258164*
   YHN[7, imag, 7, imag] + 0.0045777201575357696*YHN[7, imag, 8, imag] + 
  0.0013118242102634152*YHN[7, imag, 8, reell] - 
  0.27851600590304937*YHN[7, imag, 9, imag] + 0.0017194741044198687*
   YHN[7, imag, 9, reell] + 0.00543207665618624*YHN[7, imag, 10, imag] + 
  0.016524595367258164*YHN[7, reell, 7, reell] - 
  0.0013118242102634152*YHN[7, reell, 8, imag] + 
  0.0045777201575357696*YHN[7, reell, 8, reell] - 
  0.001719474104419869*YHN[7, reell, 9, imag] - 
  0.27851600590304937*YHN[7, reell, 9, reell] + 
  0.00543207665618624*YHN[7, reell, 10, reell] + 
  0.00025214862778617303*YHN[8, imag, 8, imag] - 
  0.03523708032256829*YHN[8, imag, 9, imag] + 
  0.009036303462450218*YHN[8, imag, 9, reell] + 
  0.0007039033852418191*YHN[8, imag, 10, imag] - 
  0.00018440994700625807*YHN[8, imag, 10, reell] + 
  0.00025214862778617303*YHN[8, reell, 8, reell] - 
  0.009036303462450233*YHN[8, reell, 9, imag] - 
  0.03523708032256829*YHN[8, reell, 9, reell] + 
  0.00018440994700625807*YHN[8, reell, 10, imag] + 
  0.0007039033852418191*YHN[8, reell, 10, reell] + 
  1.1068939947883647*YHN[9, imag, 9, imag] - 0.08400657181872262*
   YHN[9, imag, 10, imag] + 1.1068939947883647*YHN[9, reell, 9, reell] - 
  0.08400657181872262*YHN[9, reell, 10, reell] + 
  8.02929296416416*YHN[10, imag, 10, imag] + 
  8.02929296416416*YHN[10, reell, 10, reell], 
 1.314134196120209 - 0.006083667436308797*YHN[7, imag] - 
  0.2580466785465397*YHN[7, reell] + 0.005664246356587352*YHN[8, imag] - 
  0.0310561783947169*YHN[8, reell] + 0.0578165985439921*YHN[9, imag] + 
  1.7788867355516544*YHN[9, reell] - 0.002046315062719877*YHN[10, imag] - 
  0.2571685317144237*YHN[10, reell] + 0.011268739983003834*
   YHN[7, imag, 7, imag] + 0.0029683105783611624*YHN[7, imag, 8, imag] + 
  0.0007474112503497755*YHN[7, imag, 8, reell] - 
  0.16948896595740753*YHN[7, imag, 9, imag] + 0.0009770626462564085*
   YHN[7, imag, 9, reell] + 0.0030868521591087667*YHN[7, imag, 10, imag] + 
  0.011268739983003834*YHN[7, reell, 7, reell] - 
  0.0007474112503497755*YHN[7, reell, 8, imag] + 
  0.0029683105783611624*YHN[7, reell, 8, reell] - 
  0.000977062646256409*YHN[7, reell, 9, imag] - 
  0.16948896595740753*YHN[7, reell, 9, reell] + 
  0.0030868521591087667*YHN[7, reell, 10, reell] + 
  0.0001603137189174936*YHN[8, imag, 8, imag] - 
  0.021415143014532175*YHN[8, imag, 9, imag] + 
  0.005134724682209785*YHN[8, imag, 9, reell] + 
  0.00041120214888160463*YHN[8, imag, 10, imag] - 
  0.00010478789436537019*YHN[8, imag, 10, reell] + 
  0.0001603137189174936*YHN[8, reell, 8, reell] - 
  0.005134724682209795*YHN[8, reell, 9, imag] - 
  0.021415143014532175*YHN[8, reell, 9, reell] + 
  0.00010478789436537019*YHN[8, reell, 10, imag] + 
  0.00041120214888160463*YHN[8, reell, 10, reell] + 
  0.6500918680422936*YHN[9, imag, 9, imag] - 0.047482035760007715*
   YHN[9, imag, 10, imag] + 0.6500918680422936*YHN[9, reell, 9, reell] - 
  0.047482035760007715*YHN[9, reell, 10, reell] + 
  4.712328556620251*YHN[10, imag, 10, imag] + 
  4.712328556620251*YHN[10, reell, 10, reell], 
 1.085193179601755 + 0.0006980955194437665*YHN[7, imag] - 
  0.21292799972512885*YHN[7, reell] + 0.005183018619171601*YHN[8, imag] - 
  0.023949159166716683*YHN[8, reell] + 0.006433504178753968*YHN[9, imag] + 
  1.476465401963688*YHN[9, reell] - 0.0008542159542884409*YHN[10, imag] - 
  0.19887616577860256*YHN[10, reell] + 0.008360536177846031*
   YHN[7, imag, 7, imag] + 0.0020800630665200816*YHN[7, imag, 8, imag] + 
  0.0005644129599136387*YHN[7, imag, 8, reell] - 
  0.12893660127454792*YHN[7, imag, 9, imag] + 0.0007424114581634596*
   YHN[7, imag, 9, reell] + 0.0023452244970774794*YHN[7, imag, 10, imag] + 
  0.008360536177846031*YHN[7, reell, 7, reell] - 
  0.0005644129599136387*YHN[7, reell, 8, imag] + 
  0.0020800630665200816*YHN[7, reell, 8, reell] - 
  0.0007424114581634599*YHN[7, reell, 9, imag] - 
  0.12893660127454792*YHN[7, reell, 9, reell] + 
  0.0023452244970774794*YHN[7, reell, 10, reell] + 
  0.00010967206507550143*YHN[8, imag, 8, imag] - 
  0.015331030366863528*YHN[8, imag, 9, imag] + 
  0.00390157878024043*YHN[8, imag, 9, reell] + 
  0.0002927012363602153*YHN[8, imag, 10, imag] - 
  0.00007962205264088796*YHN[8, imag, 10, reell] + 
  0.00010967206507550143*YHN[8, reell, 8, reell] - 
  0.0039015787802404354*YHN[8, reell, 9, imag] - 
  0.015331030366863528*YHN[8, reell, 9, reell] + 
  0.00007962205264088796*YHN[8, reell, 10, imag] + 
  0.0002927012363602153*YHN[8, reell, 10, reell] + 
  0.5008657701309152*YHN[9, imag, 9, imag] - 0.03652453605871502*
   YHN[9, imag, 10, imag] + 0.5008657701309152*YHN[9, reell, 9, reell] - 
  0.03652453605871502*YHN[9, reell, 10, reell] + 
  3.6222786642705707*YHN[10, imag, 10, imag] + 
  3.6222786642705707*YHN[10, reell, 10, reell], 
 2.3993273757219646 - 0.0053855719168650305*YHN[7, imag] - 
  0.47097467827166867*YHN[7, reell] + 0.010847264975758948*YHN[8, imag] - 
  0.055005337561433554*YHN[8, reell] + 0.06425010272274606*YHN[9, imag] + 
  3.25535213751534*YHN[9, reell] - 0.002900531017008319*YHN[10, imag] - 
  0.45604469749302595*YHN[10, reell] + 0.019629276160849876*
   YHN[7, imag, 7, imag] + 0.005048373644881248*YHN[7, imag, 8, imag] + 
  0.0013118242102634152*YHN[7, imag, 8, reell] - 
  0.29842556723195524*YHN[7, imag, 9, imag] + 0.0017194741044198687*
   YHN[7, imag, 9, reell] + 0.00543207665618624*YHN[7, imag, 10, imag] + 
  0.019629276160849876*YHN[7, reell, 7, reell] - 
  0.0013118242102634152*YHN[7, reell, 8, imag] + 
  0.005048373644881248*YHN[7, reell, 8, reell] - 
  0.001719474104419869*YHN[7, reell, 9, imag] - 
  0.29842556723195524*YHN[7, reell, 9, reell] + 
  0.00543207665618624*YHN[7, reell, 10, reell] + 
  0.00026998578399299497*YHN[8, imag, 8, imag] - 
  0.03674617338139573*YHN[8, imag, 9, imag] + 
  0.009036303462450218*YHN[8, imag, 9, reell] + 
  0.0007039033852418191*YHN[8, imag, 10, imag] - 
  0.00018440994700625807*YHN[8, imag, 10, reell] + 
  0.00026998578399299497*YHN[8, reell, 8, reell] - 
  0.009036303462450233*YHN[8, reell, 9, imag] - 
  0.03674617338139573*YHN[8, reell, 9, reell] + 
  0.00018440994700625807*YHN[8, reell, 10, imag] + 
  0.0007039033852418191*YHN[8, reell, 10, reell] + 
  1.1509576381732087*YHN[9, imag, 9, imag] - 0.08400657181872262*
   YHN[9, imag, 10, imag] + 1.1509576381732087*YHN[9, reell, 9, reell] - 
  0.08400657181872262*YHN[9, reell, 10, reell] + 
  8.334607220890822*YHN[10, imag, 10, imag] + 
  8.334607220890822*YHN[10, reell, 10, reell]}


==> anc/HTlowsNPformulas.out <==
(* {electron[1, 3.5], electron[3.5, 6], electron[1, 6], muon[1, 3.5], muon[3.5, 6], muon[1, 6], noem[1, 3.5], noem[3.5, 6], noem[1, 6]} in units of 10^(-7)*)

{0.6146591922006275 + 0.03620418876234379*YHN[7, imag] + 
  0.35246753742696757*YHN[7, reell] - 0.008337049651867764*YHN[8, imag] + 
  0.03572002197692495*YHN[8, reell] - 0.014621616824158915*YHN[9, imag] + 
  0.09017487048111839*YHN[9, reell] + 0.0002909220408006822*YHN[10, imag] - 
  0.03905212845134752*YHN[10, reell] + 0.21113499634146246*
   YHN[7, imag, 7, imag] + 0.04698851443072571*YHN[7, imag, 8, imag] + 
  0.016580202883469824*YHN[7, imag, 8, reell] - 
  0.37926130707501204*YHN[7, imag, 9, imag] + 0.0019125711837200828*
   YHN[7, imag, 9, reell] + 0.0058446011763560075*YHN[7, imag, 10, imag] + 
  0.21113499634146246*YHN[7, reell, 7, reell] - 
  0.016580202883469824*YHN[7, reell, 8, imag] + 
  0.04698851443072571*YHN[7, reell, 8, reell] - 
  0.0019125711837200828*YHN[7, reell, 9, imag] - 
  0.37926130707501204*YHN[7, reell, 9, reell] + 
  0.0058446011763560075*YHN[7, reell, 10, reell] + 
  0.0023493592128545505*YHN[8, imag, 8, imag] - 
  0.03772518074110506*YHN[8, imag, 9, imag] + 
  0.01005117975069991*YHN[8, imag, 9, reell] + 
  0.000628541761566174*YHN[8, imag, 10, imag] - 
  0.0002051191987881156*YHN[8, imag, 10, reell] + 
  0.0023493592128545505*YHN[8, reell, 8, reell] - 
  0.01005117975069991*YHN[8, reell, 9, imag] - 
  0.03772518074110506*YHN[8, reell, 9, reell] + 
  0.0002051191987881156*YHN[8, reell, 10, imag] + 
  0.000628541761566174*YHN[8, reell, 10, reell] + 
  0.24923610566981652*YHN[9, imag, 9, imag] - 
  0.009914320235364765*YHN[9, imag, 10, imag] + 
  0.24923610566981652*YHN[9, reell, 9, reell] - 
  0.009914320235364765*YHN[9, reell, 10, reell] + 
  1.7690438042314491*YHN[10, imag, 10, imag] + 
  1.7690438042314491*YHN[10, reell, 10, reell], 
 0.29209738102184163 + 0.01550023836721952*YHN[7, imag] - 
  0.18133237824336862*YHN[7, reell] + 0.004557264096440754*YHN[8, imag] - 
  0.01728405543525785*YHN[8, reell] - 0.00974965669843721*YHN[9, imag] + 
  0.44344447854635616*YHN[9, reell] + 0.00011089273373572681*YHN[10, imag] - 
  0.07570044508489723*YHN[10, reell] + 0.0650316003550678*
   YHN[7, imag, 7, imag] + 0.014721237836378303*YHN[7, imag, 8, imag] + 
  0.005315098144006504*YHN[7, imag, 8, reell] - 
  0.26049362605919135*YHN[7, imag, 9, imag] + 0.0014447880490709214*
   YHN[7, imag, 9, reell] + 0.004411304476400847*YHN[7, imag, 10, imag] + 
  0.0650316003550678*YHN[7, reell, 7, reell] - 
  0.005315098144006504*YHN[7, reell, 8, imag] + 
  0.014721237836378303*YHN[7, reell, 8, reell] - 
  0.0014447880490709214*YHN[7, reell, 9, imag] - 
  0.26049362605919135*YHN[7, reell, 9, reell] + 
  0.004411304476400847*YHN[7, reell, 10, reell] + 
  0.0007424603992913259*YHN[8, imag, 8, imag] - 
  0.026614195805303144*YHN[8, imag, 9, imag] + 
  0.007592868006327013*YHN[8, imag, 9, reell] + 
  0.0004763277624245807*YHN[8, imag, 10, imag] - 
  0.0001549504507683962*YHN[8, imag, 10, reell] + 
  0.0007424603992913259*YHN[8, reell, 8, reell] - 
  0.007592868006327012*YHN[8, reell, 9, imag] - 
  0.026614195805303144*YHN[8, reell, 9, reell] + 
  0.0001549504507683962*YHN[8, reell, 10, imag] + 
  0.0004763277624245807*YHN[8, reell, 10, reell] + 
  0.2777803269352108*YHN[9, imag, 9, imag] - 
  0.0159081861879615*YHN[9, imag, 10, imag] + 
  0.2777803269352108*YHN[9, reell, 9, reell] - 
  0.0159081861879615*YHN[9, reell, 10, reell] + 
  1.9896265877155737*YHN[10, imag, 10, imag] + 
  1.9896265877155737*YHN[10, reell, 10, reell], 
 0.9067565732224692 + 0.05170442712956333*YHN[7, imag] + 
  0.17113515918359953*YHN[7, reell] - 0.0037797855554270077*YHN[8, imag] + 
  0.0184359665416671*YHN[8, reell] - 0.024371273522596146*YHN[9, imag] + 
  0.5336193490274745*YHN[9, reell] + 0.000401814774536409*YHN[10, imag] - 
  0.11475257353624478*YHN[10, reell] + 0.2761665966965303*
   YHN[7, imag, 7, imag] + 0.06170975226710399*YHN[7, imag, 8, imag] + 
  0.021895301027476315*YHN[7, imag, 8, reell] - 
  0.6397549331342037*YHN[7, imag, 9, imag] + 0.0033573592327910064*
   YHN[7, imag, 9, reell] + 0.010255905652756848*YHN[7, imag, 10, imag] + 
  0.2761665966965303*YHN[7, reell, 7, reell] - 
  0.021895301027476315*YHN[7, reell, 8, imag] + 
  0.06170975226710399*YHN[7, reell, 8, reell] - 
  0.0033573592327910064*YHN[7, reell, 9, imag] - 
  0.6397549331342037*YHN[7, reell, 9, reell] + 
  0.010255905652756848*YHN[7, reell, 10, reell] + 
  0.003091819612145874*YHN[8, imag, 8, imag] - 
  0.06433937654640824*YHN[8, imag, 9, imag] + 
  0.01764404775702693*YHN[8, imag, 9, reell] + 
  0.0011048695239907545*YHN[8, imag, 10, imag] - 
  0.0003600696495565117*YHN[8, imag, 10, reell] + 
  0.003091819612145874*YHN[8, reell, 8, reell] - 
  0.017644047757026927*YHN[8, reell, 9, imag] - 
  0.06433937654640824*YHN[8, reell, 9, reell] + 
  0.0003600696495565117*YHN[8, reell, 10, imag] + 
  0.0011048695239907545*YHN[8, reell, 10, reell] + 
  0.5270164326050272*YHN[9, imag, 9, imag] - 0.025822506423326286*
   YHN[9, imag, 10, imag] + 0.5270164326050272*YHN[9, reell, 9, reell] - 
  0.025822506423326286*YHN[9, reell, 10, reell] + 
  3.75867039194702*YHN[10, imag, 10, imag] + 
  3.75867039194702*YHN[10, reell, 10, reell], 
 0.4133168127510135 + 0.037490771946740546*YHN[7, imag] + 
  0.4206685477700642*YHN[7, reell] - 0.008239529986763021*YHN[8, imag] + 
  0.041013914612082605*YHN[8, reell] - 0.020802576128614376*YHN[9, imag] - 
  0.12402994545644205*YHN[9, reell] + 0.0002909220408006822*YHN[10, imag] - 
  0.03905212845134752*YHN[10, reell] + 0.21254812323258196*
   YHN[7, imag, 7, imag] + 0.047202737129799915*YHN[7, imag, 8, imag] + 
  0.016580202883469824*YHN[7, imag, 8, reell] - 
  0.3459502318390991*YHN[7, imag, 9, imag] + 0.0019125711837200828*
   YHN[7, imag, 9, reell] + 0.0058446011763560075*YHN[7, imag, 10, imag] + 
  0.21254812323258196*YHN[7, reell, 7, reell] - 
  0.016580202883469824*YHN[7, reell, 8, imag] + 
  0.047202737129799915*YHN[7, reell, 8, reell] - 
  0.0019125711837200828*YHN[7, reell, 9, imag] - 
  0.3459502318390991*YHN[7, reell, 9, reell] + 
  0.0058446011763560075*YHN[7, reell, 10, reell] + 
  0.0023574779750632083*YHN[8, imag, 8, imag] - 
  0.03520028772160841*YHN[8, imag, 9, imag] + 
  0.01005117975069991*YHN[8, imag, 9, reell] + 
  0.000628541761566174*YHN[8, imag, 10, imag] - 
  0.0002051191987881156*YHN[8, imag, 10, reell] + 
  0.0023574779750632083*YHN[8, reell, 8, reell] - 
  0.01005117975069991*YHN[8, reell, 9, imag] - 
  0.03520028772160841*YHN[8, reell, 9, reell] + 
  0.0002051191987881156*YHN[8, reell, 10, imag] + 
  0.000628541761566174*YHN[8, reell, 10, reell] + 
  0.18247791337590702*YHN[9, imag, 9, imag] - 
  0.009914320235364765*YHN[9, imag, 10, imag] + 
  0.18247791337590702*YHN[9, reell, 9, reell] - 
  0.009914320235364765*YHN[9, reell, 10, reell] + 
  1.3064804232913891*YHN[10, imag, 10, imag] + 
  1.3064804232913891*YHN[10, reell, 10, reell], 
 0.1537477887641101 + 0.016964201856564776*YHN[7, imag] - 
  0.15450092170561494*YHN[7, reell] + 0.004668228728139605*YHN[8, imag] - 
  0.015213373414054432*YHN[8, reell] - 0.016827905409070934*YHN[9, imag] + 
  0.31329515376168177*YHN[9, reell] + 0.00011089273373572681*YHN[10, imag] - 
  0.07570044508489723*YHN[10, reell] + 0.06704177763440478*
   YHN[7, imag, 7, imag] + 0.015025970274139828*YHN[7, imag, 8, imag] + 
  0.005315098144006504*YHN[7, imag, 8, reell] - 
  0.25060809628721753*YHN[7, imag, 9, imag] + 0.0014447880490709214*
   YHN[7, imag, 9, reell] + 0.004411304476400847*YHN[7, imag, 10, imag] + 
  0.06704177763440478*YHN[7, reell, 7, reell] - 
  0.005315098144006504*YHN[7, reell, 8, imag] + 
  0.015025970274139828*YHN[7, reell, 8, reell] - 
  0.0014447880490709214*YHN[7, reell, 9, imag] - 
  0.25060809628721753*YHN[7, reell, 9, reell] + 
  0.004411304476400847*YHN[7, reell, 10, reell] + 
  0.0007540093631039494*YHN[8, imag, 8, imag] - 
  0.025864898313747726*YHN[8, imag, 9, imag] + 
  0.007592868006327013*YHN[8, imag, 9, reell] + 
  0.0004763277624245807*YHN[8, imag, 10, imag] - 
  0.0001549504507683962*YHN[8, imag, 10, reell] + 
  0.0007540093631039494*YHN[8, reell, 8, reell] - 
  0.007592868006327012*YHN[8, reell, 9, imag] - 
  0.025864898313747726*YHN[8, reell, 9, reell] + 
  0.0001549504507683962*YHN[8, reell, 10, imag] + 
  0.0004763277624245807*YHN[8, reell, 10, reell] + 
  0.242336167477221*YHN[9, imag, 9, imag] - 0.0159081861879615*
   YHN[9, imag, 10, imag] + 0.242336167477221*YHN[9, reell, 9, reell] - 
  0.0159081861879615*YHN[9, reell, 10, reell] + 
  1.7440362014258277*YHN[10, imag, 10, imag] + 
  1.7440362014258277*YHN[10, reell, 10, reell], 
 0.5670646015151237 + 0.05445497380330534*YHN[7, imag] + 
  0.2661676260644499*YHN[7, reell] - 0.0035713012586234133*YHN[8, imag] + 
  0.025800541198028173*YHN[8, reell] - 0.037630481537685334*YHN[9, imag] + 
  0.18926520830523974*YHN[9, reell] + 0.000401814774536409*YHN[10, imag] - 
  0.11475257353624478*YHN[10, reell] + 0.2795899008669868*
   YHN[7, imag, 7, imag] + 0.06222870740393973*YHN[7, imag, 8, imag] + 
  0.021895301027476315*YHN[7, imag, 8, reell] - 
  0.5965583281263169*YHN[7, imag, 9, imag] + 0.0033573592327910064*
   YHN[7, imag, 9, reell] + 0.010255905652756848*YHN[7, imag, 10, imag] + 
  0.2795899008669868*YHN[7, reell, 7, reell] - 
  0.021895301027476315*YHN[7, reell, 8, imag] + 
  0.06222870740393973*YHN[7, reell, 8, reell] - 
  0.0033573592327910064*YHN[7, reell, 9, imag] - 
  0.5965583281263169*YHN[7, reell, 9, reell] + 
  0.010255905652756848*YHN[7, reell, 10, reell] + 
  0.0031114873381671558*YHN[8, imag, 8, imag] - 
  0.06106518603535618*YHN[8, imag, 9, imag] + 
  0.01764404775702693*YHN[8, imag, 9, reell] + 
  0.0011048695239907545*YHN[8, imag, 10, imag] - 
  0.0003600696495565117*YHN[8, imag, 10, reell] + 
  0.0031114873381671558*YHN[8, reell, 8, reell] - 
  0.017644047757026927*YHN[8, reell, 9, imag] - 
  0.06106518603535618*YHN[8, reell, 9, reell] + 
  0.0003600696495565117*YHN[8, reell, 10, imag] + 
  0.0011048695239907545*YHN[8, reell, 10, reell] + 
  0.42481408085312783*YHN[9, imag, 9, imag] - 
  0.025822506423326286*YHN[9, imag, 10, imag] + 
  0.42481408085312783*YHN[9, reell, 9, reell] - 
  0.025822506423326286*YHN[9, reell, 10, reell] + 
  3.050516624717214*YHN[10, imag, 10, imag] + 
  3.050516624717214*YHN[10, reell, 10, reell], 
 0.2694237881086301 + 0.03840611739123922*YHN[7, imag] + 
  0.46927637988843246*YHN[7, reell] - 0.00817014917852207*YHN[8, imag] + 
  0.04478679059501407*YHN[8, reell] - 0.025200047672296746*YHN[9, imag] - 
  0.276771290837423*YHN[9, reell] + 0.0002909220408006822*YHN[10, imag] - 
  0.03905212845134752*YHN[10, reell] + 0.2135534987714293*
   YHN[7, imag, 7, imag] + 0.04735514684110648*YHN[7, imag, 8, imag] + 
  0.016580202883469824*YHN[7, imag, 8, reell] - 
  0.32225091621121615*YHN[7, imag, 9, imag] + 0.0019125711837200828*
   YHN[7, imag, 9, reell] + 0.0058446011763560075*YHN[7, imag, 10, imag] + 
  0.2135534987714293*YHN[7, reell, 7, reell] - 
  0.016580202883469824*YHN[7, reell, 8, imag] + 
  0.04735514684110648*YHN[7, reell, 8, reell] - 
  0.0019125711837200828*YHN[7, reell, 9, imag] - 
  0.32225091621121615*YHN[7, reell, 9, reell] + 
  0.0058446011763560075*YHN[7, reell, 10, reell] + 
  0.0023632541052759997*YHN[8, imag, 8, imag] - 
  0.03340394112601196*YHN[8, imag, 9, imag] + 
  0.01005117975069991*YHN[8, imag, 9, reell] + 
  0.000628541761566174*YHN[8, imag, 10, imag] - 
  0.0002051191987881156*YHN[8, imag, 10, reell] + 
  0.0023632541052759997*YHN[8, reell, 8, reell] - 
  0.01005117975069991*YHN[8, reell, 9, imag] - 
  0.03340394112601196*YHN[8, reell, 9, reell] + 
  0.0002051191987881156*YHN[8, reell, 10, imag] + 
  0.000628541761566174*YHN[8, reell, 10, reell] + 
  0.13498249454852068*YHN[9, imag, 9, imag] - 
  0.009914320235364765*YHN[9, imag, 10, imag] + 
  0.13498249454852068*YHN[9, reell, 9, reell] - 
  0.009914320235364765*YHN[9, reell, 10, reell] + 
  0.97738760700846*YHN[10, imag, 10, imag] + 
  0.97738760700846*YHN[10, reell, 10, reell], 
 0.054933893572233945 + 0.018005745323894384*YHN[7, imag] - 
  0.13538606406180032*YHN[7, reell] + 0.004747175018871393*YHN[8, imag] - 
  0.013738244752955025*YHN[8, reell] - 0.021863757572291167*YHN[9, imag] + 
  0.22051699536114197*YHN[9, reell] + 0.00011089273373572681*YHN[10, imag] - 
  0.07570044508489723*YHN[10, reell] + 0.06847192738110658*
   YHN[7, imag, 7, imag] + 0.015242773549729641*YHN[7, imag, 8, imag] + 
  0.005315098144006504*YHN[7, imag, 8, reell] - 
  0.24357499127467608*YHN[7, imag, 9, imag] + 0.0014447880490709214*
   YHN[7, imag, 9, reell] + 0.004411304476400847*YHN[7, imag, 10, imag] + 
  0.06847192738110658*YHN[7, reell, 7, reell] - 
  0.005315098144006504*YHN[7, reell, 8, imag] + 
  0.015242773549729641*YHN[7, reell, 8, reell] - 
  0.0014447880490709214*YHN[7, reell, 9, imag] - 
  0.24357499127467608*YHN[7, reell, 9, reell] + 
  0.004411304476400847*YHN[7, reell, 10, reell] + 
  0.0007622259258126572*YHN[8, imag, 8, imag] - 
  0.025331807213391778*YHN[8, imag, 9, imag] + 
  0.007592868006327013*YHN[8, imag, 9, reell] + 
  0.0004763277624245807*YHN[8, imag, 10, imag] - 
  0.0001549504507683962*YHN[8, imag, 10, reell] + 
  0.0007622259258126572*YHN[8, reell, 8, reell] - 
  0.007592868006327012*YHN[8, reell, 9, imag] - 
  0.025331807213391778*YHN[8, reell, 9, reell] + 
  0.0001549504507683962*YHN[8, reell, 10, imag] + 
  0.0004763277624245807*YHN[8, reell, 10, reell] + 
  0.21711925940052526*YHN[9, imag, 9, imag] - 
  0.0159081861879615*YHN[9, imag, 10, imag] + 
  0.21711925940052526*YHN[9, reell, 9, reell] - 
  0.0159081861879615*YHN[9, reell, 10, reell] + 
  1.5693098067167357*YHN[10, imag, 10, imag] + 
  1.5693098067167357*YHN[10, reell, 10, reell], 
 0.32435768168086415 + 0.05641186271513362*YHN[7, imag] + 
  0.33389031582663276*YHN[7, reell] - 0.0034229741596506743*YHN[8, imag] + 
  0.031048545842059048*YHN[8, reell] - 0.04706380524458793*YHN[9, imag] - 
  0.05625429547628099*YHN[9, reell] + 0.000401814774536409*YHN[10, imag] - 
  0.11475257353624478*YHN[10, reell] + 0.28202542615253595*
   YHN[7, imag, 7, imag] + 0.0625979203908361*YHN[7, imag, 8, imag] + 
  0.021895301027476315*YHN[7, imag, 8, reell] - 
  0.5658259074858926*YHN[7, imag, 9, imag] + 0.0033573592327910064*
   YHN[7, imag, 9, reell] + 0.010255905652756848*YHN[7, imag, 10, imag] + 
  0.28202542615253595*YHN[7, reell, 7, reell] - 
  0.021895301027476315*YHN[7, reell, 8, imag] + 
  0.0625979203908361*YHN[7, reell, 8, reell] - 
  0.0033573592327910064*YHN[7, reell, 9, imag] - 
  0.5658259074858926*YHN[7, reell, 9, reell] + 
  0.010255905652756848*YHN[7, reell, 10, reell] + 
  0.0031254800310886546*YHN[8, imag, 8, imag] - 
  0.05873574833940377*YHN[8, imag, 9, imag] + 
  0.01764404775702693*YHN[8, imag, 9, reell] + 
  0.0011048695239907545*YHN[8, imag, 10, imag] - 
  0.0003600696495565117*YHN[8, imag, 10, reell] + 
  0.0031254800310886546*YHN[8, reell, 8, reell] - 
  0.017644047757026927*YHN[8, reell, 9, imag] - 
  0.05873574833940377*YHN[8, reell, 9, reell] + 
  0.0003600696495565117*YHN[8, reell, 10, imag] + 
  0.0011048695239907545*YHN[8, reell, 10, reell] + 
  0.35210175394904575*YHN[9, imag, 9, imag] - 
  0.025822506423326286*YHN[9, imag, 10, imag] + 
  0.35210175394904575*YHN[9, reell, 9, reell] - 
  0.025822506423326286*YHN[9, reell, 10, reell] + 
  2.5466974137251928*YHN[10, imag, 10, imag] + 
  2.5466974137251928*YHN[10, reell, 10, reell]}


==> anc/Rs0highsNPformulas.out <==
(* {electron, muon, noem} in units of 10^(-4)*)

{1.9956754407565365 + 0.06100870705950199*YHN[7, imag] - 
  0.6919857578543862*YHN[7, reell] + 0.024011801946070735*YHN[8, imag] - 
  0.0813957872432996*YHN[8, reell] + 0.02191889256775827*YHN[9, imag] + 
  4.6525502836984725*YHN[9, reell] - 0.006277451657628711*YHN[10, imag] - 
  0.8989106931272626*YHN[10, reell] + 0.027426224072080774*
   YHN[7, imag, 7, imag] + 0.007695976472421*YHN[7, imag, 8, imag] + 
  0.0034545360700454653*YHN[7, imag, 8, reell] - 
  0.5094765839773566*YHN[7, imag, 9, imag] + 0.005185613644619422*
   YHN[7, imag, 9, reell] + 0.011627885931729455*YHN[7, imag, 10, imag] + 
  0.027426224072080774*YHN[7, reell, 7, reell] - 
  0.0034545360700454653*YHN[7, reell, 8, imag] + 
  0.007695976472421*YHN[7, reell, 8, reell] - 
  0.005185613644619415*YHN[7, reell, 9, imag] - 
  0.5094765839773566*YHN[7, reell, 9, reell] + 
  0.011627885931729455*YHN[7, reell, 10, reell] + 
  0.000425936218647688*YHN[8, imag, 8, imag] - 
  0.05942764946087033*YHN[8, imag, 9, imag] + 
  0.02044593640081214*YHN[8, imag, 9, reell] + 
  0.0013186119955753794*YHN[8, imag, 10, imag] - 
  0.0004220745809262629*YHN[8, imag, 10, reell] + 
  0.000425936218647688*YHN[8, reell, 8, reell] - 
  0.02044593640081213*YHN[8, reell, 9, imag] - 
  0.05942764946087033*YHN[8, reell, 9, reell] + 
  0.00042207458092626275*YHN[8, reell, 10, imag] + 
  0.0013186119955753794*YHN[8, reell, 10, reell] + 
  2.1266259713224454*YHN[9, imag, 9, imag] + 0``18.*YHN[9, imag, 9, reell] - 
  0.17820800214772617*YHN[9, imag, 10, imag] + 
  2.1266259713224454*YHN[9, reell, 9, reell] - 
  0.17820800214772617*YHN[9, reell, 10, reell] + 
  15.122242588746145*YHN[10, imag, 10, imag] + 
  15.122242588746145*YHN[10, reell, 10, reell], 
 2.9390710907795317 + 0.03861236595069171*YHN[7, imag] - 
  0.852337018781917*YHN[7, reell] + 0.0223142174361917*YHN[8, imag] - 
  0.09394643161014894*YHN[8, reell] + 0.14114830111212137*YHN[9, imag] + 
  5.5495779811821135*YHN[9, reell] - 0.006277451657628711*YHN[10, imag] - 
  0.8989106931272626*YHN[10, reell] + 0.03771268451351388*
   YHN[7, imag, 7, imag] + 0.00925535046320122*YHN[7, imag, 8, imag] + 
  0.0034545360700454653*YHN[7, imag, 8, reell] - 
  0.615603310517554*YHN[7, imag, 9, imag] + 0.005185613644619422*
   YHN[7, imag, 9, reell] + 0.011627885931729455*YHN[7, imag, 10, imag] + 
  0.03771268451351388*YHN[7, reell, 7, reell] - 
  0.0034545360700454653*YHN[7, reell, 8, imag] + 
  0.00925535046320122*YHN[7, reell, 8, reell] - 
  0.005185613644619415*YHN[7, reell, 9, imag] - 
  0.615603310517554*YHN[7, reell, 9, reell] + 
  0.011627885931729455*YHN[7, reell, 10, reell] + 
  0.0004850344686474481*YHN[8, imag, 8, imag] - 
  0.06747177980267587*YHN[8, imag, 9, imag] + 
  0.02044593640081214*YHN[8, imag, 9, reell] + 
  0.0013186119955753794*YHN[8, imag, 10, imag] - 
  0.0004220745809262629*YHN[8, imag, 10, reell] + 
  0.0004850344686474481*YHN[8, reell, 8, reell] - 
  0.02044593640081213*YHN[8, reell, 9, imag] - 
  0.06747177980267587*YHN[8, reell, 9, reell] + 
  0.00042207458092626275*YHN[8, reell, 10, imag] + 
  0.0013186119955753794*YHN[8, reell, 10, reell] + 
  2.4086129199364317*YHN[9, imag, 9, imag] + 0``18.*YHN[9, imag, 9, reell] - 
  0.17820800214772617*YHN[9, imag, 10, imag] + 
  2.4086129199364317*YHN[9, reell, 9, reell] - 
  0.17820800214772617*YHN[9, reell, 10, reell] + 
  17.07611269609959*YHN[10, imag, 10, imag] + 
  17.07611269609959*YHN[10, reell, 10, reell], 
 3.4773880192270887 + 0.022678387443892015*YHN[7, imag] - 
  0.9666933592979522*YHN[7, reell] + 0.02110646323373191*YHN[8, imag] - 
  0.10289639087465498*YHN[8, reell] + 0.22597460483264187*YHN[9, imag] + 
  6.0361802497474875*YHN[9, reell] - 0.006277451657628711*YHN[10, imag] - 
  0.8989106931272626*YHN[10, reell] + 0.04503103347009249*
   YHN[7, imag, 7, imag] + 0.010364774164708433*YHN[7, imag, 8, imag] + 
  0.0034545360700454653*YHN[7, imag, 8, reell] - 
  0.6911076516718911*YHN[7, imag, 9, imag] + 0.005185613644619422*
   YHN[7, imag, 9, reell] + 0.011627885931729455*YHN[7, imag, 10, imag] + 
  0.04503103347009249*YHN[7, reell, 7, reell] - 
  0.0034545360700454653*YHN[7, reell, 8, imag] + 
  0.010364774164708433*YHN[7, reell, 8, reell] - 
  0.005185613644619415*YHN[7, reell, 9, imag] - 
  0.6911076516718911*YHN[7, reell, 9, reell] + 
  0.011627885931729455*YHN[7, reell, 10, reell] + 
  0.0005270801867721474*YHN[8, imag, 8, imag] - 
  0.07319481283514753*YHN[8, imag, 9, imag] + 
  0.02044593640081214*YHN[8, imag, 9, reell] + 
  0.0013186119955753794*YHN[8, imag, 10, imag] - 
  0.0004220745809262629*YHN[8, imag, 10, reell] + 
  0.0005270801867721474*YHN[8, reell, 8, reell] - 
  0.02044593640081213*YHN[8, reell, 9, imag] - 
  0.07319481283514753*YHN[8, reell, 9, reell] + 
  0.00042207458092626275*YHN[8, reell, 10, imag] + 
  0.0013186119955753794*YHN[8, reell, 10, reell] + 
  2.563903141663549*YHN[9, imag, 9, imag] + 0``18.*YHN[9, imag, 9, reell] - 
  0.17820800214772617*YHN[9, imag, 10, imag] + 
  2.563903141663549*YHN[9, reell, 9, reell] - 
  0.17820800214772617*YHN[9, reell, 10, reell] + 
  18.466202449796054*YHN[10, imag, 10, imag] + 
  18.466202449796054*YHN[10, reell, 10, reell]}

